Study of charmonium production using decays to hadronic final states with the LHCb experiment

Studies of charmonium properties and production mechanism started with the discovery of $J/\psi$ meson. Since more than 40 years the charmonium production mechanism is still not entirely understood. Following the era of investigations at $e^+e^-$ machines, nowadays, charmonium states are copiously produced at hadron colliders, that allows systematic studies of their resonance parameters, production observables and decays. Despite large production rates, many charmonium states are barely studied due to the complications of their reconstruction against a large background level. The LHCb experiment provides a unique opportunity to study S-wave and P-wave charmonium states using their decays to hadrons. This allows measuring production observables of $\eta_c$ and $\chi_c$ charmonium states. According to the theoretical formalism of Non-Relativistic QCD (NRQCD), the production observables of the same wave charmonium states are linked. Hence, the LHCb measurements provide a series of stringent tests of NRQCD. In the framework of this thesis, the first measurement of the $\eta_c(1S)$ differential production cross-section at $\sqrt{s}=13\,TeV$ and the most precise to date single mass measurement are performed, where the $\eta_c(1S)$ state is reconstructed via its decay to $p\bar{p}$. In addition, the production of the $\chi_c$ and $\eta_c(2S)$ states in $b$-hadron decays is studied using decays to $\phi\phi$. The obtained results are confronted with existing theory predictions. The original phenomenological analysis concludes that the description of charmonium prompt production and production in inclusive $b$-hadron decays in an entire range of transverse momentum remains a challenge.

==> figs/ppbar/figs_v1/CS/crosssection.py <==
from ROOT import *
from ROOT.TMath import *
from ROOT.TMath import Sq, Sqrt
from array import array

homeDir = "/sps/lhcb/usachov/zhovkovska2018/scripts/"
nPTBins = 4
#calculation of J/psi CS in bin of PT (6.5-8 GeV)
def extrapol():

    gStyle.SetOptFit(0)
    gStyle.SetOptStat(0)

    PTBins1 = array("d",[4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5])
    PTBins2 = array("d",[4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5])

    cSJpsiPr = array("d",[ 1273, 703.7, 376.8, 299.7, 113.8, 66.5, 39.9, 25.1, 15.4, 10.1])
    cSJpsiSec = array("d",[ 242.7, 146.3, 94.6, 57.7, 35.8, 25.5, 17.0, 12.1, 8.1, 5.9])
    cSJpsiPrErrSystUncorr = array("d",[ 9, 6, 3.7, 2.4, 1.6, 1.2, 0.9, 0.7, 0.5, 0.4])
    cSJpsiSecErrSystUncorr  = array("d",[  1.9, 1.3, 0.9, 0.7, 0.5, 0.5, 0.4, 0.3, 0.3, 0.2])
    cSJpsiPrErrSystCorr = array("d",[ 72, 38.9, 20.5, 10.8, 6.1, 3.6, 2.1, 1.3, 0.8, 0.5])
    cSJpsiSecErrSystCorr = array("d",[  13.8, 8.1, 5.1, 3.1, 1.9, 1.4, 0.9, 0.6, 0.4, 0.3])
    cSJpsiPrErrStat = array("d",[ 5, 3.8, 2.6, 1.7, 1.2, 0.9, 0.7, 0.6, 0.4, 0.3 ])
    cSJpsiSecErrStat = array("d",[ 2.5, 1.8, 1.3, 1.0, 0.7, 0.6, 0.5, 0.4, 0.3, 0.3])

    hJpsiPr = TH1D("hJpsiPr", "hJpsiPr", 6, 4.0, 10.0)
    hJpsiSec = TH1D("hJpsiSec", "hJpsiSec", 6, 4.0, 10.0)

    binValPr = 0.
    binValSec = 0.
    binValPrErrStat = 0.
    binValPrErrSystUncorr = 0.
    binValPrErrSystCorr = 0.
    binValSecErrStat = 0.
    binValSecErrSystUncorr = 0.
    binValSecErrSystCorr = 0.

    yD1 = []
    yD2 = []

    for iB in range(6):

      hJpsiPr.SetBinContent(iB+1,cSJpsiPr[iB])
      hJpsiPr.SetBinError(iB+1, Sqrt(cSJpsiPrErrSystCorr[iB]*cSJpsiPrErrSystCorr[iB] + cSJpsiPrErrSystUncorr[iB]*cSJpsiPrErrSystUncorr[iB] + cSJpsiPrErrStat[iB]*cSJpsiPrErrStat[iB]))
      hJpsiSec.SetBinContent(iB+1,cSJpsiSec[iB])
      hJpsiSec.SetBinError(iB+1,Sqrt(cSJpsiSecErrSystCorr[iB]*cSJpsiSecErrSystCorr[iB] + cSJpsiSecErrSystUncorr[iB]*cSJpsiSecErrSystUncorr[iB] + cSJpsiSecErrStat[iB]*cSJpsiSecErrStat[iB]))

      yD1.append(cSJpsiPr[iB])
      yD2.append(cSJpsiSec[iB])

    x1 = array("f",30*[0])
    y1 = array("f",30*[0])
    x2 = array("f",30*[0])
    y2 = array("f",30*[0])



    inter1 = Math.Interpolator(6, Math.Interpolation.kPOLYNOMIAL)
    inter2 = Math.Interpolator(6, Math.Interpolation.kPOLYNOMIAL)
    inter1.SetData(6, PTBins1, cSJpsiPr)
    inter2.SetData(6, PTBins2, cSJpsiSec)

    nInt = 30
    for i in range(nInt):

      x1[i] = ( i*(9.5-4.5)/(nInt-1.) + 4.5)
      y1[i] = (inter1.Eval(x1[i]))
      #print(y1[i] + "\n")
      x2[i] = (i*(9.5-4.5)/(nInt-1.) + 4.5)
      y2[i] = (inter2.Eval(x2[i]))


    fitFunc1 = TF1("fitFunc1", "expo(0)", 4.0, 10.0)
    fitFunc2 = TF1("fitFunc2", "expo(0)", 4.0, 10.0)

    rPr = hJpsiPr.Fit(fitFunc1,"S")
    binValPr = fitFunc1.Integral(6.5, 7.0)
    binValPrErrStat = (binValPr/fitFunc1.Integral(6.0, 7.0))*cSJpsiPrErrStat[2]
    binValPrErrSystUncorr = (binValPr/fitFunc1.Integral(6.0, 7.0))*cSJpsiPrErrSystUncorr[2]
    binValPrErrSystCorr = (binValPr/fitFunc1.Integral(6.0, 7.0))*cSJpsiPrErrSystCorr[2]
    #   binValPrErr = fitFunc1.IntegralError(6.5,7.0, rPr.GetParams(), rPr.GetCovarianceMatrix().GetMatrixArray())


    rSec = hJpsiSec.Fit(fitFunc2,"S")
    binValSec = fitFunc2.Integral(6.5, 7.0)
    binValSecErrStat = (binValSec/fitFunc2.Integral(6.0, 7.0))*cSJpsiSecErrStat[2]
    binValSecErrSystUncorr = (binValSec/fitFunc2.Integral(6.0, 7.0))*cSJpsiSecErrSystUncorr[2]
    binValSecErrSystCorr = (binValSec/fitFunc2.Integral(6.0, 7.0))*cSJpsiSecErrSystCorr[2]
    #    binValSecErr = fitFunc2.IntegralError(6.5,7.0, rSec.GetParams(), rSec.GetCovarianceMatrix().GetMatrixArray())

    canv = TCanvas("canv","J/Psi cross-section",55,55,600,800)
    canv.Divide(1,2)

    canv.cd(1)
    hJpsiPr.Draw()
    hJpsiPr.SetTitle("J/#psi prompt cross-section")
    hJpsiPr.GetXaxis().SetTitle("p_{T} [GeV]")
    hJpsiPr.GetYaxis().SetTitle("#sigma [nb/ GeV/c]")
    fitFunc1.Draw("SAME")

    gi1 = TGraph(30, x1, y1)
    gi1.SetLineColor(kBlue)
    gi1.SetLineWidth(2)
    gi1.SetTitle("Integral")
    gi1.Draw("SAME L")

    leg = TLegend(0.55, 0.7, 0.85, 0.85)
    leg.AddEntry(hJpsiPr,"J/#psi cross-section","lep")
    leg.AddEntry(fitFunc1,"e^{ax+b} fit","l")
    leg.AddEntry(gi1,"pol3 interpolation","l")
    leg.SetBorderSize(0)
    leg.Draw()

    canv.cd(2)
    hJpsiSec.Draw()
    hJpsiSec.SetTitle("J/#psi from-b cross-section")
    hJpsiSec.GetXaxis().SetTitle("p_{T}, GeV/c")
    hJpsiSec.GetYaxis().SetTitle("#sigma [nb/ GeV/c]")
    fitFunc2.Draw("SAME")

    gi2 = TGraph(30, x2, y2)
    gi2.SetLineColor(kBlue)
    gi2.SetLineWidth(2)
    gi2.SetTitle("Integral")
    gi2.Draw("SAME L")


    leg.Draw()


    canv.SaveAs(homeDir+"Results/CS/CSfit.pdf")

    fo = open(homeDir+"Results/CS/CSJpsi_new.txt","w")

    fo.write( str(binValPr+cSJpsiPr[3]) + " ")
    fo.write( str(Sqrt(Sq(binValPrErrStat)+Sq(cSJpsiPrErrStat[3]))) + "  ")
    fo.write( str(Sqrt(Sq(binValPrErrSystUncorr)+Sq(cSJpsiPrErrSystUncorr[3]))) + "  ")
    fo.write( str(Sqrt(Sq(binValPrErrSystCorr)+Sq(cSJpsiPrErrSystCorr[3]))) + "  ")
    fo.write( str(Sqrt(Sq(binValPrErrStat)+Sq(cSJpsiPrErrStat[3]) + Sq(binValPrErrSystUncorr)+Sq(cSJpsiPrErrSystUncorr[3]) + Sq(binValPrErrSystCorr)+Sq(cSJpsiPrErrSystCorr[3]))) + "\n")
    for i in range(2, 5):
        fo.write( str(cSJpsiPr[2*i]+cSJpsiPr[2*i+1]) + "  ")
        fo.write( str(Sqrt(Sq(cSJpsiPrErrStat[2*i])+Sq(cSJpsiPrErrStat[2*i+1]))) + "  ")
        fo.write( str(Sqrt(Sq(cSJpsiPrErrSystUncorr[2*i])+Sq(cSJpsiPrErrSystUncorr[2*i+1]))) + "  ")
        fo.write( str(Sqrt(Sq(cSJpsiPrErrSystCorr[2*i])+Sq(cSJpsiPrErrSystCorr[2*i+1]))) + "  ")
        fo.write( str(Sqrt(Sq(cSJpsiPrErrStat[2*i])+Sq(cSJpsiPrErrStat[2*i+1])+Sq(cSJpsiPrErrSystUncorr[2*i])+Sq(cSJpsiPrErrSystUncorr[2*i+1]) + +Sq(cSJpsiPrErrSystCorr[2*i])+Sq(cSJpsiPrErrSystCorr[2*i+1]))) +  "\n ")

    fo.write("\n")
    
    fo.write( str(binValSec+cSJpsiSec[3]) + " ")
    fo.write( str(Sqrt(Sq(binValSecErrStat)+Sq(cSJpsiSecErrStat[3]))) + "  ")
    fo.write( str(Sqrt(Sq(binValSecErrSystUncorr)+Sq(cSJpsiSecErrSystUncorr[3]))) + "  ")
    fo.write( str(Sqrt(Sq(binValSecErrSystCorr)+Sq(cSJpsiSecErrSystCorr[3]))) + "  ")
    fo.write( str(Sqrt(Sq(binValSecErrStat)+Sq(cSJpsiSecErrStat[3]) + Sq(binValSecErrSystUncorr)+Sq(cSJpsiSecErrSystUncorr[3]) + Sq(binValSecErrSystCorr)+Sq(cSJpsiSecErrSystCorr[3]))) +  "\n")
    for i in range(2, 5):
        fo.write( str(cSJpsiSec[2*i]+cSJpsiSec[2*i+1]) + "  ")
        fo.write( str(Sqrt(Sq(cSJpsiSecErrStat[2*i])+Sq(cSJpsiSecErrStat[2*i+1]))) + "  ")
        fo.write( str(Sqrt(Sq(cSJpsiSecErrSystUncorr[2*i])+Sq(cSJpsiSecErrSystUncorr[2*i+1]))) + "  ")
        fo.write( str(Sqrt(Sq(cSJpsiSecErrSystCorr[2*i])+Sq(cSJpsiSecErrSystCorr[2*i+1]))) + "  ")
        fo.write( str(Sqrt(Sq(cSJpsiSecErrStat[2*i])+Sq(cSJpsiSecErrStat[2*i+1])+Sq(cSJpsiSecErrSystUncorr[2*i])+Sq(cSJpsiSecErrSystUncorr[2*i+1]) +Sq(cSJpsiSecErrSystCorr[2*i])+Sq(cSJpsiSecErrSystCorr[2*i+1]))) + "\n ")

    fo.write("\n")

    fo.close()


def extrapolRel():

    gStyle.SetOptFit(0)
    gStyle.SetOptStat(0)

    PTBins1 = array("d",[0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5])
    PTBins2 = array("d",[0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5])

    cSJpsiPr = array("d", 14*[0])
    cSJpsiSec = array("d", 14*[0])
    cSJpsiPrErr = array("d", 14*[0])
    cSJpsiSecErr = array("d", 14*[0])

    fi = open(homeDir+"Results/CSJpsi_Run1.txt","r")

    for iPT in range(14):
        
        l = fi.readline()
        cSJpsiPr[iPT], cSJpsiPrErr[iPT] =  float(l.split()[0]), float(l.split()[1])

    l = fi.readline()
    
    for iPT in range(14):
        
        l = fi.readline()
        cSJpsiSec[iPT], cSJpsiSecErr[iPT] =  float(l.split()[0]), float(l.split()[1])

    fi.close()

    hJpsiPr = TH1D("hJpsiPr", "hJpsiPr", 14, 0.0, 14.0)
    hJpsiSec = TH1D("hJpsiSec", "hJpsiSec", 14, 0.0, 14.0)

    binValPr = 0.
    binValSec = 0.
    binValPrErrStat = 0.
    binValPrErrSystUncorr = 0.
    binValPrErrSystCorr = 0.
    binValSecErrStat = 0.
    binValSecErrSystUncorr = 0.
    binValSecErrSystCorr = 0.

    yD1 = []
    yD2 = []

    for iB in range(14):

      hJpsiPr.SetBinContent(iB+1,cSJpsiPr[iB])
      hJpsiPr.SetBinError(iB+1, cSJpsiPrErr[iB])
      hJpsiSec.SetBinContent(iB+1,cSJpsiSec[iB])
      hJpsiSec.SetBinError(iB+1, cSJpsiSecErr[iB])

      yD1.append(cSJpsiPr[iB])
      yD2.append(cSJpsiSec[iB])

    x1 = array("f",30*[0])
    y1 = array("f",30*[0])
    x2 = array("f",30*[0])
    y2 = array("f",30*[0])



    inter1 = Math.Interpolator(14, Math.Interpolation.kPOLYNOMIAL)
    inter2 = Math.Interpolator(14, Math.Interpolation.kPOLYNOMIAL)
    inter1.SetData(14, PTBins1, cSJpsiPr)
    inter2.SetData(14, PTBins2, cSJpsiSec)

    nInt = 10
    for i in range(nInt):

      x1[i] = ( i*(13.5-0.5)/(nInt-1.) + 0.5)
      y1[i] = (inter1.Eval(x1[i]))
      #print(y1[i] + "\n")
      x2[i] = (i*(13.5-0.5)/(nInt-1.) + 0.5)
      y2[i] = (inter2.Eval(x2[i]))


    fitFunc1 = TF1("fitFunc1", "expo(0)", 0.0, 14.0)
    fitFunc2 = TF1("fitFunc2", "expo(0)", 0.0, 14.0)

    rPr = hJpsiPr.Fit(fitFunc1,"S")
    binValPr = fitFunc1.Integral(6.5, 7.0)
    binValPrErr = (binValPr/fitFunc1.Integral(6.0, 7.0))*cSJpsiPrErr[6]
    #binValPrErrStat = (binValPr/fitFunc1.Integral(6.0, 7.0))*cSJpsiPrErrStat[2]
    #binValPrErrSystUncorr = (binValPr/fitFunc1.Integral(6.0, 7.0))*cSJpsiPrErrSystUncorr[2]
    #binValPrErrSystCorr = (binValPr/fitFunc1.Integral(6.0, 7.0))*cSJpsiPrErrSystCorr[2]
    #   binValPrErr = fitFunc1.IntegralError(6.5,7.0, rPr.GetParams(), rPr.GetCovarianceMatrix().GetMatrixArray())


    rSec = hJpsiSec.Fit(fitFunc2,"S")
    binValSec = fitFunc2.Integral(6.5, 7.0)
    binValSecErr = (binValSec/fitFunc2.Integral(6.0, 7.0))*cSJpsiSecErr[6]
    #binValSecErrStat = (binValSec/fitFunc2.Integral(6.0, 7.0))*cSJpsiSecErrStat[2]
    #binValSecErrSystUncorr = (binValSec/fitFunc2.Integral(6.0, 7.0))*cSJpsiSecErrSystUncorr[2]
    #binValSecErrSystCorr = (binValSec/fitFunc2.Integral(6.0, 7.0))*cSJpsiSecErrSystCorr[2]
    #    binValSecErr = fitFunc2.IntegralError(6.5,7.0, rSec.GetParams(), rSec.GetCovarianceMatrix().GetMatrixArray())

    canv = TCanvas("canv","J/Psi cross-section",55,55,600,800)
    canv.Divide(1,2)

    canv.cd(1)
    hJpsiPr.Draw()
    hJpsiPr.SetTitle("J/#psi prompt cross-section")
    hJpsiPr.GetXaxis().SetTitle("p_{T} [GeV]")
    hJpsiPr.GetYaxis().SetTitle("#sigma [nb/ GeV/c]")
    fitFunc1.Draw("SAME")

    gi1 = TGraph(nInt, x1, y1)
    gi1.SetLineColor(kBlue)
    gi1.SetLineWidth(2)
    gi1.SetTitle("Integral")
    gi1.Draw("SAME L")

    leg = TLegend(0.55, 0.7, 0.85, 0.85)
    leg.AddEntry(hJpsiPr,"J/#psi cross-section","lep")
    leg.AddEntry(fitFunc1,"e^{ax+b} fit","l")
    leg.AddEntry(gi1,"pol3 interpolation","l")
    leg.SetBorderSize(0)
    leg.Draw()

    canv.cd(2)
    hJpsiSec.Draw()
    hJpsiSec.SetTitle("J/#psi from-b cross-section")
    hJpsiSec.GetXaxis().SetTitle("p_{T}, GeV/c")
    hJpsiSec.GetYaxis().SetTitle("#sigma [nb/ GeV/c]")
    fitFunc2.Draw("SAME")

    gi2 = TGraph(nInt, x2, y2)
    gi2.SetLineColor(kBlue)
    gi2.SetLineWidth(2)
    gi2.SetTitle("Integral")
    gi2.Draw("SAME L")


    leg.Draw()


    canv.SaveAs(homeDir+"Results/CS/CSJpsiRelFit.pdf")

    fo = open(homeDir+"Results/CS/CSJpsi_8.txt","w")

    ptBins = {7.25, 9.0, 11.0, 13.0}
    for i in range(3, 7):
        
        fo.write( "%4.3f  "%((cSJpsiPr[2*i]/cSJpsiPrErr[2*i]**2 + cSJpsiPr[2*i+1]/cSJpsiPrErr[2*i+1]**2)/(1/cSJpsiPrErr[2*i]**2+1/cSJpsiPrErr[2*i+1]**2)))
        fo.write( "%4.3f  \n"%(1/(1/cSJpsiPrErr[2*i]**2+1/cSJpsiPrErr[2*i+1]**2)**0.5))

    fo.write("\n")
    
    for i in range(3, 7):

        fo.write( "%4.3f  "%((cSJpsiSec[2*i]/cSJpsiSecErr[2*i]**2 + cSJpsiSec[2*i+1]/cSJpsiSecErr[2*i+1]**2)/(1/cSJpsiSecErr[2*i]**2+1/cSJpsiSecErr[2*i+1]**2)))
        fo.write( "%4.3f  \n"%(1/(1/cSJpsiSecErr[2*i]**2+1/cSJpsiSecErr[2*i+1]**2)**0.5))

    fo.write("\n")

    fo.close()




#etac CS PT-distribution

from ROOT import *
from ROOT.TMath import *
from ROOT.TMath import Sq, Sqrt
from array import array

homeDir = "/sps/lhcb/usachov/zhovkovska2018/scripts/"
nPTBins = 4


def crosssection(empty = False, fitType = "sim"):

    nPTBins = 4

    nBinsEtac = 0
    nBinsJpsi = 0
    NJpsiSec, NEtacSec, NJpsiPr, NEtacPr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecErrStat, NEtacSecErrStat, NJpsiPrErrStat,NEtacPrErrStat = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecErrSystUncorr, NEtacSecErrSystUncorr, NJpsiPrErrSystUncorr,NEtacPrErrSystUncorr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecErrSystCorr, NEtacSecErrSystCorr, NJpsiPrErrSystCorr, NEtacPrErrSystCorr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecErrSyst, NEtacSecErrSyst, NJpsiPrErrSyst,NEtacPrErrSyst = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecErr, NEtacSecErr, NJpsiPrErr,NEtacPrErr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])

    fi = open(homeDir+"Results/rel_PT_%s.txt"%(fitType),"r")

    for iPT in range(nPTBins):
        
        line = fi.readline()
        NJpsiPr[iPT], NJpsiSec[iPT], NEtacPr[iPT], NEtacSec[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fi.readline()
        NJpsiPrErrStat[iPT], NJpsiSecErrStat[iPT], NEtacPrErrStat[iPT], NEtacSecErrStat[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fi.readline()
        NJpsiPrErrSystUncorr[iPT], NJpsiSecErrSystUncorr[iPT], NEtacPrErrSystUncorr[iPT], NEtacSecErrSystUncorr[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fi.readline()
        NJpsiPrErrSystCorr[iPT], NJpsiSecErrSystCorr[iPT], NEtacPrErrSystCorr[iPT], NEtacSecErrSystCorr[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fi.readline()

        #print NJpsiPrErrSyst[iPT], NJpsiSecErrSyst[iPT], NEtacPrErrSyst[iPT]), NEtacSecErrSyst[iPT], "\n"

        NJpsiPrErrSyst[iPT] = (Sq(NJpsiPrErrSystUncorr[iPT]) + Sq(NJpsiPrErrSystCorr[iPT]))**0.5
        NJpsiSecErrSystCorr[iPT] = (Sq(NJpsiSecErrSystUncorr[iPT]) + Sq(NJpsiSecErrSystCorr[iPT]))**0.5
        NEtacPrErrSyst[iPT] = (Sq(NEtacPrErrSystUncorr[iPT]) + Sq(NEtacPrErrSystCorr[iPT]))**0.5
        NEtacSecErrSyst[iPT] = (Sq(NEtacSecErrSystUncorr[iPT]) + Sq(NEtacSecErrSystCorr[iPT]))**0.5
        
        NJpsiPrErr[iPT] = (Sq(NJpsiPrErrStat[iPT]) + Sq(NJpsiPrErrSyst[iPT]))**0.5
        NJpsiSecErr[iPT] = (Sq(NJpsiSecErrStat[iPT]) + Sq(NJpsiSecErrSyst[iPT]))**0.5
        NEtacPrErr[iPT] = (Sq(NEtacPrErrStat[iPT]) + Sq(NEtacPrErrSyst[iPT]))**0.5
        NEtacSecErr[iPT] = (Sq(NEtacSecErrStat[iPT]) + Sq(NEtacSecErrSyst[iPT]))**0.5

    fi.close()

    print "OK1"

    L = 1.665
    #eff = 0.000951471/0.0009612044
    eff = 0.99
    effErr = 0.02
    PTBins = array("d", [7.25, 9.0, 11.0, 13.0, 16.0])
    PTBinHW = array("d", [0.75, 1.0, 1.0, 1.0, 2.0])

    BREtacToPP = 1.41e-3
    BREtacToPPErr = 0.17e-3

    BRJpsiToPP = 2.17e-3
    BRJpsiToPPErr = 0.07e-3

    cSRelPr = array("d", nPTBins*[0])
    cSRelSec = array("d", nPTBins*[0])
    cSRelPrErr = array("d", nPTBins*[0])
    cSRelSecErr = array("d", nPTBins*[0])
    cSRelPrErrStat = array("d", nPTBins*[0])
    cSRelSecErrStat = array("d", nPTBins*[0])
    cSRelPrErrSystUncorr = array("d", nPTBins*[0])
    cSRelSecErrSystUncorr  = array("d", nPTBins*[0])
    cSRelPrErrSystCorr = array("d", nPTBins*[0])
    cSRelSecErrSystCorr = array("d", nPTBins*[0])
    cSRelPrErrSyst = array("d", nPTBins*[0])
    cSRelSecErrSyst = array("d", nPTBins*[0])
    cSRelPrErrNorm = array("d", nPTBins*[0])
    cSRelSecErrNorm = array("d", nPTBins*[0])
    cSRelPrErrSS = array("d", nPTBins*[0])
    cSRelSecErrSS = array("d", nPTBins*[0])



    cSEtacPr = array("d", nPTBins*[0])
    cSEtacSec = array("d", nPTBins*[0])
    cSEtacPrErr = array("d", nPTBins*[0])
    cSEtacSecErr = array("d", nPTBins*[0])
    cSEtacPrErrStat = array("d", nPTBins*[0])
    cSEtacSecErrStat = array("d", nPTBins*[0])
    cSEtacPrErrSystUncorr = array("d", nPTBins*[0])
    cSEtacSecErrSystUncorr = array("d", nPTBins*[0])
    cSEtacPrErrSystCorr = array("d", nPTBins*[0])
    cSEtacSecErrSystCorr = array("d", nPTBins*[0])
    cSEtacPrErrSyst = array("d", nPTBins*[0])
    cSEtacSecErrSyst = array("d", nPTBins*[0])
    cSEtacPrErrNorm = array("d", nPTBins*[0])
    cSEtacSecErrNorm = array("d", nPTBins*[0])
    cSEtacPrErrSS = array("d", nPTBins*[0])
    cSEtacSecErrSS = array("d", nPTBins*[0])
    totCSEtacPr = 0
    totCSEtacSec = 0
    totCSEtacPrErrStat = 0
    totCSEtacSecErrStat = 0
    totCSEtacPrErrSyst = 0
    totCSEtacSecErrSyst = 0
    totCSEtacPrErrBR = 0
    totCSEtacSecErrBR = 0


    cSJpsiPr = array("d", nPTBins*[0])
    cSJpsiSec = array("d", nPTBins*[0])
    cSJpsiPrErr = array("d", nPTBins*[0])
    cSJpsiSecErr = array("d", nPTBins*[0])
    cSJpsiPrErrStat = array("d", nPTBins*[0])
    cSJpsiSecErrStat = array("d", nPTBins*[0])
    cSJpsiPrErrSystUncorr = array("d", nPTBins*[0])
    cSJpsiSecErrSystUncorr = array("d", nPTBins*[0])
    cSJpsiPrErrSystCorr = array("d", nPTBins*[0])
    cSJpsiSecErrSystCorr = array("d", nPTBins*[0])
    cSJpsiPrErrSyst = array("d", nPTBins*[0])
    cSJpsiSecErrSyst = array("d", nPTBins*[0])
    totCSJpsiPr = 0
    totCSJpsiSec = 0
    totCSJpsiPrErrStat = 0
    totCSJpsiSecErrStat = 0
    totCSJpsiPrErrSyst = 0
    totCSJpsiSecErrSyst = 0


    fitNRelPr = TF1("firNRelPr", "pol1(0)", 6.0, 15.0)
    fitNRelSec = TF1("firNRelSec", "pol1(0)", 6.0, 15.0)

    fitCSRelPr = TF1("fitCSJpsiPr", "pol1(0)", 6.0, 15.0)

    fitCSJpsiPr = TF1("fitCSJpsiPr", "expo(0)", 6.0, 15.0)
    fitCSJpsiSec = TF1("fitCSJpsiSec", "expo(0)", 6.0, 15.0)

    fitCSEtacPr = TF1("fitCSEtacPr", "expo(0)", 6.0, 19.0)
    fitCSEtacSec = TF1("fitCSEtacSec ", "expo(0)", 6.0, 19.0)

    fiS = open(homeDir+"Results/CSJpsi_new.txt","r")
    


    for iPT in range(nPTBins):
        
        line = fiS.readline()
        cSJpsiPr[iPT], cSJpsiPrErrStat[iPT], cSJpsiPrErrSystUncorr[iPT], cSJpsiPrErrSystCorr[iPT], cSJpsiPrErr[iPT] = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3]), float(line.split()[4])
        
        cSJpsiPr[iPT] = cSJpsiPr[iPT]/(2*PTBinHW[iPT])
        cSJpsiPrErrStat[iPT] = cSJpsiPrErrStat[iPT]/(2*PTBinHW[iPT])
        cSJpsiPrErrSystUncorr[iPT] = cSJpsiPrErrSystUncorr[iPT]/(2*PTBinHW[iPT])
        cSJpsiPrErrSystCorr[iPT] = cSJpsiPrErrSystCorr[iPT]/(2*PTBinHW[iPT])
        cSJpsiPrErr[iPT] = cSJpsiPrErr[iPT]/(2*PTBinHW[iPT])

        cSJpsiPrErrSyst[iPT] = (cSJpsiPrErrSystUncorr[iPT]**2 + cSJpsiPrErrSystCorr[iPT]**2)**0.5
        #print cSJpsiPr[iPT], cSJpsiPrErrStat[iPT], cSJpsiPrErrSyst[iPT], cSJpsiPrErr[iPT], "\n"

    line = fiS.readline()
    for iPT in range(nPTBins):
        
        line = fiS.readline()
        cSJpsiSec[iPT], cSJpsiSecErrStat[iPT], cSJpsiSecErrSystUncorr[iPT], cSJpsiSecErrSystCorr[iPT], cSJpsiSecErr[iPT] = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3]), float(line.split()[4])
        
        cSJpsiSec[iPT] = cSJpsiSec[iPT]/(2*PTBinHW[iPT])
        cSJpsiSecErrStat[iPT] = cSJpsiSecErrStat[iPT]/(2*PTBinHW[iPT])
        cSJpsiSecErrSystUncorr[iPT] = cSJpsiSecErrSystUncorr[iPT]/(2*PTBinHW[iPT])
        cSJpsiSecErrSystCorr[iPT] = cSJpsiSecErrSystCorr[iPT]/(2*PTBinHW[iPT])
        cSJpsiSecErr[iPT] = cSJpsiSecErr[iPT]/(2*PTBinHW[iPT])

        cSJpsiSecErrSyst[iPT] = (cSJpsiSecErrSystUncorr[iPT]**2 + cSJpsiSecErrSystCorr[iPT]**2)**0.5
        #print cSJpsiSec[iPT], cSJpsiSecErrStat[iPT], cSJpsiSecErrSyst[iPT], cSJpsiSecErr[iPT], "\n"

    fiS.close()



    for iB in range(nPTBins):

        cSRelPr[iB] = NEtacPr[iB]*BRJpsiToPP/BREtacToPP/eff
        cSRelSec[iB] = NEtacSec[iB]*BRJpsiToPP/BREtacToPP/eff

        cSRelPrErrStat[iB] = cSRelPr[iB] * (NEtacPrErrStat[iB]/NEtacPr[iB])
        cSRelSecErrStat[iB] = cSRelSec[iB] * (NEtacSecErrStat[iB]/NEtacSec[iB])

        cSRelPrErrSystUncorr[iB] = cSRelPr[iB] * ((NEtacPrErrSystUncorr[iB]/NEtacPr[iB])**2  + (effErr/eff)**2)**0.5
        cSRelSecErrSystUncorr[iB] = cSRelSec[iB] * ((NEtacSecErrSystUncorr[iB]/NEtacSec[iB])**2 + (effErr/eff)**2)**0.5

        cSRelPrErrSystCorr[iB] = cSRelPr[iB] * (NEtacPrErrSystCorr[iB]/NEtacPr[iB])
        cSRelSecErrSystCorr[iB] = cSRelSec[iB] * (NEtacSecErrSystCorr[iB]/NEtacSec[iB])

        cSRelPrErrSyst[iB] = cSRelPr[iB] * ((NEtacPrErrSyst[iB]/NEtacPr[iB])**2 + (effErr/eff)**2)**0.5
        cSRelSecErrSyst[iB] = cSRelSec[iB] * ((NEtacSecErrSyst[iB]/NEtacSec[iB])**2 + (effErr/eff)**2)**0.5

        cSRelPrErrNorm[iB] = cSRelPr[iB] * ((BRJpsiToPPErr/BRJpsiToPP)**2 + (BREtacToPPErr/BREtacToPP)**2)**0.5
        cSRelSecErrNorm[iB] = cSRelSec[iB] * ((BRJpsiToPPErr/BRJpsiToPP)**2 + (BREtacToPPErr/BREtacToPP)**2)**0.5

        cSRelPrErr[iB] = ((cSRelPrErrStat[iB])**2 + (cSRelPrErrSyst[iB])**2 + (cSRelPrErrNorm[iB])**2)**0.5
        cSRelSecErr[iB] = ((cSRelSecErrStat[iB])**2 + (cSRelSecErrSyst[iB])**2 + (cSRelSecErrNorm[iB])**2)**0.5

        cSRelPrErrSS[iB] = ((cSRelPrErrStat[iB])**2+(cSRelPrErrSyst[iB])**2)**0.5
        cSRelSecErrSS[iB] = ((cSRelSecErrStat[iB])**2+(cSRelSecErrSyst[iB])**2)**0.5




        cSEtacPr[iB] = NEtacPr[iB]*cSJpsiPr[iB]*BRJpsiToPP/BREtacToPP/eff
        cSEtacSec[iB] = NEtacSec[iB]*cSJpsiSec[iB]*BRJpsiToPP/BREtacToPP/eff

        cSEtacPrErrStat[iB] = cSEtacPr[iB] * (NEtacPrErrStat[iB]/NEtacPr[iB] )
        cSEtacSecErrStat[iB] = cSEtacSec[iB] * (NEtacSecErrStat[iB]/NEtacSec[iB])

        cSEtacPrErrSyst[iB] = cSEtacPr[iB] * ((NEtacPrErrSyst[iB]/NEtacPr[iB])**2  + (effErr/eff)**2)**0.5
        cSEtacSecErrSyst[iB] = cSEtacSec[iB] * ((NEtacSecErrSyst[iB]/NEtacSec[iB])**2  + (effErr/eff)**2)**0.5

        cSEtacPrErrSystUncorr[iB] = cSEtacPr[iB] * ((NEtacPrErrSystUncorr[iB]/NEtacPr[iB])**2  + (effErr/eff)**2)**0.5
        cSEtacSecErrSystUncorr[iB] = cSEtacSec[iB] * ((NEtacSecErrSystUncorr[iB]/NEtacSec[iB])**2  + (effErr/eff)**2)**0.5

        cSEtacPrErrSystCorr[iB] = cSEtacPr[iB] * (NEtacPrErrSystCorr[iB]/NEtacPr[iB])
        cSEtacSecErrSystCorr[iB] = cSEtacSec[iB] * (NEtacSecErrSystCorr[iB]/NEtacSec[iB])


        cSEtacPrErrNorm[iB] = cSEtacPr[iB] * Sqrt(Sq(cSJpsiPrErr[iB]/cSJpsiPr[iB]) + Sq(BRJpsiToPPErr/BRJpsiToPP) + Sq (BREtacToPPErr/BREtacToPP))
        cSEtacSecErrNorm[iB] = cSEtacSec[iB] * Sqrt(Sq(cSJpsiSecErr[iB]/cSJpsiSec[iB]) + Sq(BRJpsiToPPErr/BRJpsiToPP) + Sq (BREtacToPPErr/BREtacToPP))

        cSEtacPrErr[iB] = Sqrt( Sq(cSEtacPrErrStat[iB]) + Sq(cSEtacPrErrSyst[iB]) + Sq(cSEtacPrErrNorm[iB]))
        cSEtacSecErr[iB] = Sqrt(Sq(cSEtacSecErrStat[iB]) + Sq(cSEtacSecErrSyst[iB]) + Sq(cSEtacSecErrNorm[iB]))

        cSEtacPrErrSS[iB] = Sqrt(Sq(cSEtacPrErrStat[iB])+Sq(cSEtacPrErrSyst[iB]))
        cSEtacSecErrSS[iB] = Sqrt(Sq(cSEtacSecErrStat[iB])+Sq(cSEtacSecErrSyst[iB]))

    #      cSJpsiPrErr[iB] = Sqrt( Sq(cSJpsiPrErrStat[iB]) + Sq(cSJpsiPrErrSyst[iB]) + Sq(0.052*cSJpsiPr[iB]))
    #      cSJpsiSecErr[iB] = Sqrt( Sq(cSJpsiSecErrStat[iB]) + Sq(cSJpsiSecErrSyst[iB])  + Sq(0.052*cSJpsiSec[iB]))


        totCSEtacPr+=cSEtacPr[iB]*(2*PTBinHW[iB])
        totCSEtacPrErrStat=+Sq(cSEtacPrErrStat[iB]/cSEtacPr[iB])
        totCSEtacPrErrSyst=+Sq(cSEtacPrErrSyst[iB]/cSEtacPr[iB])
        totCSEtacPrErrBR=+(Sq(cSEtacPrErrNorm[iB]/cSEtacPr[iB]))
    #      totCSEtacPrErrBR=+(Sq(BRJpsiToPPErr/BRJpsiToPP) + Sq (BREtacToPPErr/BREtacToPP) + Sq(effErr/eff))

        totCSEtacSec+=cSEtacSec[iB]*(2*PTBinHW[iB])
        totCSEtacSecErrStat=+Sq(cSEtacSecErrStat[iB]/cSEtacSec[iB])
        totCSEtacSecErrSyst=+Sq(cSEtacSecErrSyst[iB]/cSEtacSec[iB])
        totCSEtacSecErrBR=+(Sq(cSEtacSecErrNorm[iB]/cSEtacSec[iB]))
    #      totCSEtacSecErrBR=+(Sq(BRJpsiToPPErr/BRJpsiToPP) + Sq (BREtacToPPErr/BREtacToPP) + Sq(effErr/eff))

        totCSJpsiPr+=cSJpsiPr[iB]*(2*PTBinHW[iB])
        totCSJpsiPrErrStat=+Sq(cSJpsiPrErrStat[iB]/cSJpsiPr[iB])
        totCSJpsiPrErrSyst=+Sq(cSJpsiPrErrSyst[iB]/cSJpsiPr[iB])

        totCSJpsiSec+=cSJpsiSec[iB]*(2*PTBinHW[iB])
        totCSJpsiSecErrStat=+Sq(cSJpsiSecErrStat[iB]/cSJpsiSec[iB])
        totCSJpsiSecErrSyst=+Sq(cSJpsiSecErrSyst[iB]/cSJpsiSec[iB])
        
        #print "CS:  ", cSJpsiPr[iB], cSJpsiPrErrStat[iB], cSJpsiPrErrSyst[iB], cSJpsiPrErr[iB], "\n"
      

    totCSEtacPrErrStat=totCSEtacPr*Sqrt(totCSEtacPrErrStat)
    totCSEtacPrErrSyst=totCSEtacPr*Sqrt(totCSEtacPrErrSyst)
    totCSEtacPrErrBR=totCSEtacPr*Sqrt(totCSEtacPrErrBR)
    totCSEtacSecErrStat=totCSEtacSec*Sqrt(totCSEtacSecErrStat)
    totCSEtacSecErrSyst=totCSEtacSec*Sqrt(totCSEtacSecErrSyst)
    totCSEtacSecErrBR=totCSEtacSec*Sqrt(totCSEtacSecErrBR)

    totCSJpsiPrErrStat=totCSJpsiPr*Sqrt(totCSJpsiPrErrStat)
    totCSJpsiPrErrSyst=totCSJpsiPr*Sqrt(totCSJpsiPrErrSyst)
    totCSJpsiSecErrStat=totCSJpsiSec*Sqrt(totCSJpsiSecErrStat)
    totCSJpsiSecErrSyst=totCSJpsiSec*Sqrt(totCSJpsiSecErrSyst)


    print "prompt Etac  ", totCSEtacPr, totCSEtacPrErrStat, totCSEtacPrErrSyst, totCSEtacPrErrBR, "\n"
    print "fromB Etac   ", totCSEtacSec, totCSEtacSecErrStat, totCSEtacSecErrSyst, totCSEtacSecErrBR, "\n"

    print "prompt J/psi  ", totCSJpsiPr, totCSJpsiPrErrStat, totCSJpsiPrErrSyst, "\n"
    print "fromB J/psi  ", totCSJpsiSec, totCSJpsiSecErrStat, totCSJpsiSecErrSyst, "\n"

    if empty:
        gStyle.SetOptFit(0)
        gStyle.SetOptStat(0)
        gStyle.SetOptTitle(0)
    else:
        gStyle.SetOptFit(1)
        gStyle.SetOptStat(1)
        gStyle.SetOptTitle(0)        
    
    
    texCS = TLatex()
    texCS.SetNDC()
    
    canv_1 = TCanvas("canv_prRel","1",55,55,550,400)
    canv_2 = TCanvas("canv_secRel","2",55,55,550,400)
#    canv_1.Divide(1,2)
    rangeL, rangeR  = 0.0, 16.0

    canv_1.cd()

    sigmaPrRel = TGraphErrors(4,PTBins,cSRelPr,PTBinHW,cSRelPrErr)
    sigmaPrRelStat = TGraphErrors(4,PTBins,cSRelPr,PTBinHW,cSRelPrErrStat)
    sigmaPrRelSS = TGraphErrors(4,PTBins,cSRelPr,PTBinHW,cSRelPrErrSS)
    
    #canv_1.SetLogy()
    gPad.SetLeftMargin(0.25)
    #gPad.SetBottomMargin(0.125)

    sigmaPrRelSS.Fit(fitCSRelPr,"I")
    
    sigmaPrRel.Draw("AP")
    sigmaPrRelSS.Draw("SAME P")
    sigmaPrRelStat.Draw("SAME P")
    sigmaPrRel.SetLineColor(2)
    sigmaPrRel.SetMarkerStyle(4)
    sigmaPrRel.SetMarkerColor(2)
    sigmaPrRel.SetMinimum(0.0)
    #sigmaPrRel.SetMaximum(1.e3)
    sigmaPrRel.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaPrRel.GetYaxis().SetTitle("#frac{d#sigma_{#eta_{c}}/dp_{T} }{d#sigma_{J/#psi}/dp_{T}}")
    sigmaPrRel.GetXaxis().SetLimits(rangeL,rangeR)
    sigmaPrRel.GetYaxis().SetTitleOffset(1.1)
    #sigmaPrRel.GetYaxis().SetLimits(1, 500)
    sigmaPrRelStat.SetLineColor(2)
    sigmaPrRelStat.SetMarkerStyle(4)
    sigmaPrRelStat.SetMarkerColor(2)
    sigmaPrRelSS.SetLineColor(2)
    sigmaPrRelSS.SetMarkerStyle(4)
   
    texCS.DrawLatex(0.3, 0.8, "LHCb preliminary")
    texCS.DrawLatex(0.3, 0.75, "#sqrt{s} = 13 TeV")
    texCS.DrawLatex(0.3, 0.7, "2.0 < y < 4.5")


    canv_2.cd()
    #gPad.SetBottomMargin(0.125)
    
    sigmaSecRel = TGraphErrors( 4,PTBins,cSRelSec,PTBinHW,cSRelSecErr)
    sigmaSecRelStat = TGraphErrors( 4,PTBins,cSRelSec,PTBinHW,cSRelSecErrStat)
    sigmaSecRelSS = TGraphErrors( 4,PTBins,cSRelSec,PTBinHW,cSRelSecErrSS)

    #canv_2.SetLogy()
    gPad.SetLeftMargin(0.25)

    sigmaSecRel.Draw("AP")
    sigmaSecRelStat.Draw("SAME P")
    sigmaSecRelSS.Draw("SAME P")
    sigmaSecRel.SetLineColor(2)
    sigmaSecRel.SetMarkerStyle(4)
    sigmaSecRel.SetMarkerColor(2)
    sigmaSecRel.SetMinimum(0.0)
    #sigmaSecRel.SetMaximum(2.5e2)
    sigmaSecRel.GetXaxis().SetLimits(rangeL,rangeR)
    #sigmaSecRel.GetYaxis().SetLimits(0.3, 100)
    sigmaSecRel.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaSecRel.GetYaxis().SetTitle("#frac{d#sigma_{b#rightarrow#eta_{c}X}/dp_{T}}{d#sigma_{b#rightarrowJ/#psiX}/dp_{T}}")
    sigmaSecRel.GetYaxis().SetTitleOffset(1.1)
    sigmaSecRelStat.SetLineColor(2)
    sigmaSecRelStat.SetMarkerStyle(4)
    sigmaSecRelSS.SetLineColor(2)
    sigmaSecRelSS.SetMarkerStyle(4)
    sigmaSecRelSS.SetMarkerColor(2)
    
    texCS.DrawLatex(0.3, 0.35, "LHCb preliminary")
    texCS.DrawLatex(0.3, 0.30, "#sqrt{s} = 13 TeV")
    texCS.DrawLatex(0.3, 0.25, "2.0 < y < 4.5")

    canv_1.SaveAs(homeDir+"Results/CSRelPrompt_%s.pdf"%(fitType))
    canv_2.SaveAs(homeDir+"Results/CSRelFromB_%s.pdf"%(fitType))
    
    canv_pr = TCanvas("canv_pr","J/Psi_Mass",55,55,500,400)
    canv_sec = TCanvas("canv_sec","J/Psi_Mass",55,55,500,400)
#    canv_1.Divide(1,2)
    rangeL, rangeR  = 0.0, 16.0

#    canv_1.cd(1)
    canv_pr.cd()

    sigmaPr = TGraphErrors(4,PTBins,cSEtacPr,PTBinHW,cSEtacPrErr)
    sigmaPrStat = TGraphErrors(4,PTBins,cSEtacPr,PTBinHW,cSEtacPrErrStat)
    sigmaPrSS = TGraphErrors(4,PTBins,cSEtacPr,PTBinHW,cSEtacPrErrSS)
    sigmaJpsiPr = TGraphErrors(4,PTBins,cSJpsiPr,PTBinHW,cSJpsiPrErr)

#    canv_1.cd(1).SetLogy()
    canv_pr.SetLogy()
    gPad.SetLeftMargin(0.20)
    #gPad.SetBottomMargin(0.125)

    # sigmaPr.Fit(fitCSEtacPr,"I")
    #sigmaJpsiPr.Fit(fitCSJpsiPr,"I")

    sigmaPr.Draw("AP")
    sigmaPrSS.Draw("SAME P")
    sigmaPrStat.Draw("SAME P")
    #fitCSEtacPr.Draw("SAME")
    sigmaJpsiPr.Draw("SAME P")
    #fitCSJpsiPr.Draw("SAME")
    sigmaPr.SetTitle("d#sigma_{p}/dp_{t}")
    sigmaPr.SetLineWidth(2)
    sigmaPr.SetLineColor(2)
    sigmaPr.SetMarkerStyle(4)
    sigmaPr.SetMarkerColor(2)
    sigmaPr.SetMinimum(1.0)
    sigmaPr.SetMaximum(1.e3)
    sigmaPr.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaPr.GetYaxis().SetTitle("d#sigma/dp_{T} [nb/ Gev/c]")
    sigmaPr.GetXaxis().SetLimits(rangeL,rangeR)
    sigmaPr.GetYaxis().SetLimits(1, 500)
    sigmaPrStat.SetLineColor(2)
    sigmaPrStat.SetMarkerStyle(4)
    sigmaPrStat.SetMarkerColor(2)
    sigmaPrSS.SetLineColor(2)
    sigmaPrSS.SetMarkerStyle(4)
    sigmaJpsiPr.SetLineWidth(2)
    sigmaJpsiPr.SetLineColor(4)
    sigmaJpsiPr.SetMarkerStyle(4)
    sigmaJpsiPr.SetMarkerColor(4)
    #fitCSEtacPr.SetLineColor(kBlack)
    #fitCSEtacPr.SetLineStyle(2)
    #fitCSJpsiPr.SetLineStyle(2)

    leg1 = TLegend(0.28,0.65,0.4,0.85)
    leg1.SetBorderSize(0)
    leg1.AddEntry(sigmaPr,"#eta_{c}","lep")
    leg1.AddEntry(sigmaJpsiPr,"J/#psi","lep")
    #leg1.AddEntry(fitCSEtacPr,"#sigma_{#eta_{c}} fit","l")
    #leg1.AddEntry(fitCSJpsiPr,"#sigma_{J/#psi} fit","l")
    leg1.Draw()

    texCS.DrawLatex(0.25, 0.36, "LHCb preliminary")
    texCS.DrawLatex(0.25, 0.3, "#sqrt{s} = 13 TeV")
    texCS.DrawLatex(0.25, 0.24, "2.0 < y < 4.5")


#    canv_1.cd(2)
    canv_sec.cd()
    gPad.SetLeftMargin(0.20)
    #gPad.SetBottomMargin(0.125)
    
    sigmaSec = TGraphErrors( 4,PTBins,cSEtacSec,PTBinHW,cSEtacSecErr)
    sigmaSecStat = TGraphErrors( 4,PTBins,cSEtacSec,PTBinHW,cSEtacSecErrStat)
    sigmaSecSS = TGraphErrors( 4,PTBins,cSEtacSec,PTBinHW,cSEtacSecErrSS)
    sigmaJpsiSec = TGraphErrors( 4,PTBins,cSJpsiSec,PTBinHW,cSJpsiSecErr)

#    canv_1.cd(2).SetLogy()
    canv_sec.SetLogy()

    #sigmaSec.Fit(fitCSEtacSec,"I")
    #sigmaJpsiSec.Fit(fitCSJpsiSec,"I")


    sigmaSec.Draw("AP")
    sigmaSecStat.Draw("SAME P")
    sigmaSecSS.Draw("SAME P")
    #fitCSEtacSec.Draw("SAME")
    sigmaJpsiSec.Draw("SAME P")
    #fitCSJpsiSec.Draw("SAME")
    sigmaSec.SetTitle("d#sigma_{s}/dp_{t}")
    sigmaSec.SetLineWidth(2)
    sigmaSec.SetLineColor(2)
    sigmaSec.SetMarkerStyle(4)
    sigmaSec.SetMarkerColor(2)
    sigmaSec.SetMinimum(1.0)
    sigmaSec.SetMaximum(2.5e2)
    sigmaSec.GetXaxis().SetLimits(rangeL,rangeR)
    sigmaSec.GetYaxis().SetLimits(0.3, 100)
    sigmaSec.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaSec.GetYaxis().SetTitle("d#sigma_{b#rightarrow#eta_{c}X}/dp_{T} [nb/ Gev/c]")
    sigmaSecStat.SetLineColor(2)
    sigmaSecStat.SetMarkerStyle(4)
    sigmaSecSS.SetLineColor(2)
    sigmaSecSS.SetMarkerStyle(4)
    sigmaSecSS.SetMarkerColor(2)
    sigmaJpsiSec.SetLineWidth(2)
    sigmaJpsiSec.SetMarkerStyle(4)
    sigmaJpsiSec.SetMarkerColor(4)
    sigmaJpsiSec.SetLineColor(kBlue)
    #fitCSEtacSec.SetLineColor(kBlack)
    #fitCSEtacSec.SetLineStyle(2)
    #fitCSJpsiSec.SetLineStyle(2)

    texCS.DrawLatex(0.25, 0.36, "LHCb preliminary")
    texCS.DrawLatex(0.25, 0.3, "#sqrt{s} = 13 TeV")
    texCS.DrawLatex(0.25, 0.24, "2.0 < y < 4.5")
    leg1.Draw()


#    canv_1.SaveAs(homeDir+"Results/CS/CSEtac.pdf")
    canv_pr.SaveAs(homeDir+"Results/CS/CSEtacPrompt_%s.pdf"%(fitType))
    canv_sec.SaveAs(homeDir+"Results/CS/CSEtacSec_%s.pdf"%(fitType))

    canv_Pr2 = TCanvas("canv_Pr2","N Rel",55,55,550,400)
    canv_Sec2 = TCanvas("canv_Sec2","N Rel",55,55,550,400)
#    canv_2.Divide(1,2)

#    canv_2.cd(1)
    canv_Pr2.cd()
    gPad.SetLeftMargin(0.20)
    #gPad.SetBottomMargin(0.125)

    nRelPr = TGraphErrors(4,PTBins,NEtacPr,PTBinHW,NEtacPrErr)
    nRelPrStat = TGraphErrors(4,PTBins,NEtacPr,PTBinHW,NEtacPrErrStat)

    nRelPr.Fit(fitNRelPr,"IP")
    nRelPr.Draw("AP")
    nRelPrStat.Draw("SAME P")
    fitNRelPr.Draw("SAME")
    nRelPr.SetTitle("prompt")
    nRelPr.SetLineWidth(2)
    nRelPr.SetLineColor(6)
    nRelPr.SetMarkerStyle(23)
    nRelPr.SetMinimum(0.0)
    nRelPr.SetMaximum(3.0)
    nRelPr.GetXaxis().SetTitle("p_{t}, GeV/c")
    #nRelPr.GetYaxis().SetTitle("N^{p}_{#eta_{c}}/N^{p}_{J/#psi}")
    nRelPr.GetYaxis().SetTitle("#frac{#sigma_{#eta_{c}} #times BR(#eta_{c} #rightarrow p#bar{p})}{#sigma_{J/#psi} #times BR(J/#psi #rightarrow p#bar{p})}")
    nRelPr.GetXaxis().SetTitleOffset(0.90)
    nRelPr.GetYaxis().SetTitleOffset(1.10)
    nRelPr.GetXaxis().SetLimits(rangeL,rangeR)
    nRelPrStat.SetLineWidth(2)
    nRelPrStat.SetLineColor(4)
    nRelPrStat.SetMarkerStyle(23)

    texCS.DrawLatex(0.25, 0.76, "LHCb preliminary")
    texCS.DrawLatex(0.25, 0.7, "#sqrt{s} = 13 TeV")
    texCS.DrawLatex(0.25, 0.64, "2.0 < y < 4.5")
    #legN = TLegend(0.2,0.6,0.4,0.8)
    #legN.SetBorderSize(0)
    #legN.SetTextFont(62)
    #legN.AddEntry(nRelPr,"2015-2016","lep")
    #legN.AddEntry(nRelPrStat,"statistical uncertainty","le")
    #legN.AddEntry(nRelPr,"quadr. errors sum","le")
    #legN.Draw()

#    canv_2.cd(2)
    canv_Sec2.cd()
    gPad.SetLeftMargin(0.20)
    #gPad.SetBottomMargin(0.125)

    nRelSec = TGraphErrors(4,PTBins,NEtacSec,PTBinHW,NEtacSecErr)
    nRelSecStat = TGraphErrors(4,PTBins,NEtacSec,PTBinHW,NEtacSecErrStat)

    nRelSec.Fit(fitNRelSec, "IP")
    nRelSec.Draw("AP")
    nRelSecStat.Draw("SAME P")
    fitNRelSec.Draw("SAME")
    nRelSec.SetTitle("from-b")
    nRelSec.SetLineWidth(2)
    nRelSec.SetLineColor(6)
    nRelSec.SetMarkerStyle(23)
    nRelSec.SetMinimum(0.0)
    nRelSec.SetMaximum(0.8)
    nRelSec.GetXaxis().SetTitle("p_{t}, GeV/c")
    #nRelSec.GetYaxis().SetTitle("N^{s}_{#eta_{c}}/N^{s}_{J/#psi}")
    nRelSec.GetYaxis().SetTitle("#frac{#sigma_{b#rightarrow#eta_{c}X} #times BR(#eta_{c} #rightarrow p#bar{p})}{#sigma_{b#rightarrowJ/#psiX} #times BR(J/#psi #rightarrow p#bar{p})}")
    nRelSec.GetXaxis().SetTitleOffset(0.90)
    nRelSec.GetYaxis().SetTitleOffset(1.10)
    nRelSec.GetXaxis().SetLimits(rangeL,rangeR)
    nRelSecStat.SetLineWidth(2)
    nRelSecStat.SetLineColor(4)
    nRelSecStat.SetMarkerStyle(23)
    #legN.Draw()

    texCS.DrawLatex(0.25, 0.76, "LHCb preliminary")
    texCS.DrawLatex(0.25, 0.7, "#sqrt{s} = 13 TeV")
    texCS.DrawLatex(0.25, 0.64, "2.0 < y < 4.5")


#    canv_2.SaveAs(homeDir+"Results/CS/NRel.pdf")
    canv_Pr2.SaveAs(homeDir+"Results/CS/NRelPrompt_%s.pdf"%(fitType))
    canv_Sec2.SaveAs(homeDir+"Results/CS/NRelSec_%s.pdf"%(fitType))


    fo = open(homeDir+"Results/CS/CSTotal_new_%s.txt"%(fitType),"w")

    fo.write("Etac Prompt dSigma/dPT [nb/ GeV/c] \n")
    for iBin in range(nPTBins):
        fo.write( "%5.2f$\\pm$%5.2f$\\pm$%5.2f$\\pm$%5.2f$\\pm$%5.2f \n"%(cSEtacPr[iBin], cSEtacPrErrStat[iBin], cSEtacPrErrSystUncorr[iBin], cSEtacPrErrSystCorr[iBin], cSEtacPrErrNorm[iBin]))

    fo.write("\n Jpsi Prompt dSigma/dPT [nb/ GeV/c] (ANA 2015) \n")
    for iBin in range(nPTBins):
        fo.write( "%5.2f$\\pm$%5.2f$\\pm$%5.2f$\\pm$%5.2f \n"%(cSJpsiPr[iBin], cSJpsiPrErrStat[iBin], cSJpsiPrErrSystUncorr[iBin], cSJpsiPrErrSystCorr[iBin]))

    fo.write("\n Etac from-b dSigma/dPT [nb/ GeV/c] \n")
    for iBin in range(nPTBins):
        fo.write( "%5.2f$\\pm$%5.2f$\\pm$%5.2f$\\pm$%5.2f$\\pm$%5.2f \n"%(cSEtacSec[iBin], cSEtacSecErrStat[iBin], cSEtacSecErrSystUncorr[iBin], cSEtacSecErrSystCorr[iBin], cSEtacSecErrNorm[iBin]))

    fo.write("\n Jpsi from-b dSigma/dPT [nb/ GeV/c] (ANA 2015) \n")
    for iBin in range(nPTBins):
        fo.write( "%5.2f$\\pm$%5.2f$\\pm$%5.2f$\\pm$%5.2f \n"%(cSJpsiSec[iBin], cSJpsiSecErrStat[iBin], cSJpsiSecErrSystUncorr[iBin], cSJpsiSecErrSystCorr[iBin]))

    fo.write("Etac Rel Prompt dSigma/dPT [nb/ GeV/c] \n")
    for iBin in range(nPTBins):
        fo.write( "%5.2f$\\pm$%5.2f$\\pm$%5.2f$\\pm$%5.2f$\\pm$%5.2f \n"%(cSRelPr[iBin], cSRelPrErrStat[iBin], cSRelPrErrSystUncorr[iBin], cSRelPrErrSystCorr[iBin], cSRelPrErrNorm[iBin]))

    fo.write("\n Etac Rel from-b dSigma/dPT [nb/ GeV/c] \n")
    for iBin in range(nPTBins):
        fo.write( "%5.2f$\\pm$%5.2f$\\pm$%5.2f$\\pm$%5.2f$\\pm$%5.2f \n"%(cSRelSec[iBin], cSRelSecErrStat[iBin], cSRelSecErrSystUncorr[iBin], cSRelSecErrSystCorr[iBin], cSRelSecErrNorm[iBin]))
    fo.close()
        


def crosssectionRunIMethod(empty = False):

    #gROOT.Reset()
    #gStyle.SetOptStat(0)
    #gStyle.SetLabelFont(82)

    nPTBins = 4

    nBinsEtac = 0
    nBinsJpsi = 0
    NJpsiSec, NEtacSec, NJpsiPr, NEtacPr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecErrStat, NEtacSecErrStat, NJpsiPrErrStat,NEtacPrErrStat = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecErrSystUncorr, NEtacSecErrSystUncorr, NJpsiPrErrSystUncorr,NEtacPrErrSystUncorr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecErrSystCorr, NEtacSecErrSystCorr, NJpsiPrErrSystCorr, NEtacPrErrSystCorr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecErrSyst, NEtacSecErrSyst, NJpsiPrErrSyst,NEtacPrErrSyst = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecErr, NEtacSecErr, NJpsiPrErr,NEtacPrErr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])

    NJpsiSecRunI, NEtacSecRunI, NJpsiPrRunI, NEtacPrRunI = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecRunIErrStat, NEtacSecRunIErrStat, NJpsiPrRunIErrStat,NEtacPrRunIErrStat = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecRunIErrSystUncorr, NEtacSecRunIErrSystUncorr, NJpsiPrRunIErrSystUncorr,NEtacPrRunIErrSystUncorr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecRunIErrSystCorr, NEtacSecRunIErrSystCorr, NJpsiPrRunIErrSystCorr, NEtacPrRunIErrSystCorr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecRunIErrSyst, NEtacSecRunIErrSyst, NJpsiPrRunIErrSyst,NEtacPrRunIErrSyst = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NJpsiSecRunIErr, NEtacSecRunIErr, NJpsiPrRunIErr,NEtacPrRunIErr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])

    fi = open(homeDir+"Results/rel_PT_sim.txt","r")
    fiRunI = open(homeDir+"Results/rel_PT_RunIMethod.txt","r")

    for iPT in range(nPTBins):
        
        line = fi.readline()
        NJpsiPr[iPT], NJpsiSec[iPT], NEtacPr[iPT], NEtacSec[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fi.readline()
        NJpsiPrErrStat[iPT], NJpsiSecErrStat[iPT], NEtacPrErrStat[iPT], NEtacSecErrStat[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fi.readline()
        NJpsiPrErrSystUncorr[iPT], NJpsiSecErrSystUncorr[iPT], NEtacPrErrSystUncorr[iPT], NEtacSecErrSystUncorr[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fi.readline()
        NJpsiPrErrSystCorr[iPT], NJpsiSecErrSystCorr[iPT], NEtacPrErrSystCorr[iPT], NEtacSecErrSystCorr[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fi.readline()

        #print NJpsiPrErrSyst[iPT], NJpsiSecErrSyst[iPT], NEtacPrErrSyst[iPT]), NEtacSecErrSyst[iPT], "\n"

        NJpsiPrErrSyst[iPT] = (Sq(NJpsiPrErrSystUncorr[iPT]) + Sq(NJpsiPrErrSystCorr[iPT]))**0.5
        NJpsiSecErrSystCorr[iPT] = (Sq(NJpsiSecErrSystUncorr[iPT]) + Sq(NJpsiSecErrSystCorr[iPT]))**0.5
        NEtacPrErrSyst[iPT] = (Sq(NEtacPrErrSystUncorr[iPT]) + Sq(NEtacPrErrSystCorr[iPT]))**0.5
        NEtacSecErrSyst[iPT] = (Sq(NEtacSecErrSystUncorr[iPT]) + Sq(NEtacSecErrSystCorr[iPT]))**0.5
        
        NJpsiPrErr[iPT] = (Sq(NJpsiPrErrStat[iPT]) + Sq(NJpsiPrErrSyst[iPT]))**0.5
        NJpsiSecErr[iPT] = (Sq(NJpsiSecErrStat[iPT]) + Sq(NJpsiSecErrSyst[iPT]))**0.5
        NEtacPrErr[iPT] = (Sq(NEtacPrErrStat[iPT]) + Sq(NEtacPrErrSyst[iPT]))**0.5
        NEtacSecErr[iPT] = (Sq(NEtacSecErrStat[iPT]) + Sq(NEtacSecErrSyst[iPT]))**0.5


        line = fiRunI.readline()
        NJpsiPrRunI[iPT], NJpsiSecRunI[iPT], NEtacPrRunI[iPT], NEtacSecRunI[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fiRunI.readline()
        NJpsiPrRunIErrStat[iPT], NJpsiSecRunIErrStat[iPT], NEtacPrRunIErrStat[iPT], NEtacSecRunIErrStat[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fiRunI.readline()
        NJpsiPrRunIErrSystUncorr[iPT], NJpsiSecRunIErrSystUncorr[iPT], NEtacPrRunIErrSystUncorr[iPT], NEtacSecRunIErrSystUncorr[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fiRunI.readline()
        NJpsiPrRunIErrSystCorr[iPT], NJpsiSecRunIErrSystCorr[iPT], NEtacPrRunIErrSystCorr[iPT], NEtacSecRunIErrSystCorr[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        line = fiRunI.readline()

        #print NJpsiPrErrSyst[iPT], NJpsiSecErrSyst[iPT], NEtacPrErrSyst[iPT]), NEtacSecErrSyst[iPT], "\n"

        NJpsiPrRunIErrSyst[iPT] = (Sq(NJpsiPrRunIErrSystUncorr[iPT]) + Sq(NJpsiPrRunIErrSystCorr[iPT]))**0.5
        NJpsiSecRunIErrSystCorr[iPT] = (Sq(NJpsiSecRunIErrSystUncorr[iPT]) + Sq(NJpsiSecRunIErrSystCorr[iPT]))**0.5
        NEtacPrRunIErrSyst[iPT] = (Sq(NEtacPrRunIErrSystUncorr[iPT]) + Sq(NEtacPrRunIErrSystCorr[iPT]))**0.5
        NEtacSecRunIErrSyst[iPT] = (Sq(NEtacSecRunIErrSystUncorr[iPT]) + Sq(NEtacSecRunIErrSystCorr[iPT]))**0.5

        
        NJpsiPrRunIErr[iPT] = (Sq(NJpsiPrRunIErrStat[iPT]) + Sq(NJpsiPrRunIErrSyst[iPT]))**0.5
        NJpsiSecRunIErr[iPT] = (Sq(NJpsiSecRunIErrStat[iPT]) + Sq(NJpsiSecRunIErrSyst[iPT]))**0.5
        NEtacPrRunIErr[iPT] = (Sq(NEtacPrRunIErrStat[iPT]) + Sq(NEtacPrRunIErrSyst[iPT]))**0.5
        NEtacSecRunIErr[iPT] = (Sq(NEtacSecRunIErrStat[iPT]) + Sq(NEtacSecRunIErrSyst[iPT]))**0.5

    fi.close()
    fiRunI.close()

    print "OK1"

    L = 1.665
    eff = 0.000951471/0.0009612044
    effErr = 0.02
    PTBins = array("d", [7.25, 9.0, 11.0, 13.0, 16.0])
    PTBinHW = array("d", [0.75, 1.0, 1.0, 1.0, 2.0])

    BREtacToPP = 1.41e-3
    BREtacToPPErr = 0.17e-3

    BRJpsiToPP = 2.17e-3
    BRJpsiToPPErr = 0.07e-3

    cSRelPr = array("d", nPTBins*[0])
    cSRelSec = array("d", nPTBins*[0])
    cSRelPrErr = array("d", nPTBins*[0])
    cSRelSecErr = array("d", nPTBins*[0])
    cSRelPrErrStat = array("d", nPTBins*[0])
    cSRelSecErrStat = array("d", nPTBins*[0])
    cSRelPrErrSyst = array("d", nPTBins*[0])
    cSRelSecErrSyst = array("d", nPTBins*[0])
    cSRelPrErrNorm = array("d", nPTBins*[0])
    cSRelSecErrNorm = array("d", nPTBins*[0])
    cSRelPrErrSS = array("d", nPTBins*[0])
    cSRelSecErrSS = array("d", nPTBins*[0])

    cSRelPrRunI = array("d", nPTBins*[0])
    cSRelSecRunI = array("d", nPTBins*[0])
    cSRelPrRunIErr = array("d", nPTBins*[0])
    cSRelSecRunIErr = array("d", nPTBins*[0])
    cSRelPrRunIErrStat = array("d", nPTBins*[0])
    cSRelSecRunIErrStat = array("d", nPTBins*[0])
    cSRelPrRunIErrSyst = array("d", nPTBins*[0])
    cSRelSecRunIErrSyst = array("d", nPTBins*[0])
    cSRelPrRunIErrNorm = array("d", nPTBins*[0])
    cSRelSecRunIErrNorm = array("d", nPTBins*[0])
    cSRelPrRunIErrSS = array("d", nPTBins*[0])
    cSRelSecRunIErrSS = array("d", nPTBins*[0])


    fitNRelPr = TF1("firNRelPr", "pol1(0)", 6.0, 15.0)
    fitNRelSec = TF1("firNRelSec", "pol1(0)", 6.0, 15.0)

    fitCSRelPr = TF1("fitCSJpsiPr", "pol1(0)", 6.0, 15.0)
    fitCSRelPrRunI = TF1("fitCSJpsiPrRunI", "pol1(0)", 6.0, 15.0)




    for iB in range(nPTBins):

        # RunII relative CS --------------------------------------------------------

        cSRelPr[iB] = NEtacPr[iB]*BRJpsiToPP/BREtacToPP/eff
        cSRelSec[iB] = NEtacSec[iB]*BRJpsiToPP/BREtacToPP/eff

        cSRelPrErrStat[iB] = cSRelPr[iB] * (NEtacPrErrStat[iB]/NEtacPr[iB])
        cSRelSecErrStat[iB] = cSRelSec[iB] * (NEtacSecErrStat[iB]/NEtacSec[iB])

        cSRelPrErrSyst[iB] = cSRelPr[iB] * (NEtacPrErrSyst[iB]/NEtacPr[iB] + 0.02)
        cSRelSecErrSyst[iB] = cSRelSec[iB] * (NEtacSecErrSyst[iB]/NEtacSec[iB] + 0.02)


        cSRelPrErrNorm[iB] = cSRelPr[iB] * ((BRJpsiToPPErr/BRJpsiToPP)**2 + (BREtacToPPErr/BREtacToPP)**2 + (effErr/eff)**2)**0.5
        cSRelSecErrNorm[iB] = cSRelSec[iB] * ((BRJpsiToPPErr/BRJpsiToPP)**2 + (BREtacToPPErr/BREtacToPP)**2 + (effErr/eff)**2)**0.5

        cSRelPrErr[iB] = ((cSRelPrErrStat[iB])**2 + (cSRelPrErrSyst[iB])**2 + (cSRelPrErrNorm[iB])**2)**0.5
        cSRelSecErr[iB] = ((cSRelSecErrStat[iB])**2 + (cSRelSecErrSyst[iB])**2 + (cSRelSecErrNorm[iB])**2)**0.5

        cSRelPrErrSS[iB] = ((cSRelPrErrStat[iB])**2+(cSRelPrErrSyst[iB])**2)**0.5
        cSRelSecErrSS[iB] = ((cSRelSecErrStat[iB])**2+(cSRelSecErrSyst[iB])**2)**0.5
      
        # RunI relative CS --------------------------------------------------------


        cSRelPrRunI[iB] = NEtacPrRunI[iB]*BRJpsiToPP/BREtacToPP/eff
        cSRelSecRunI[iB] = NEtacSecRunI[iB]*BRJpsiToPP/BREtacToPP/eff

        cSRelPrRunIErrStat[iB] = cSRelPrRunI[iB] * (NEtacPrRunIErrStat[iB]/NEtacPrRunI[iB])
        cSRelSecRunIErrStat[iB] = cSRelSecRunI[iB] * (NEtacSecRunIErrStat[iB]/NEtacSecRunI[iB])

        cSRelPrRunIErrSyst[iB] = cSRelPrRunI[iB] * (NEtacPrRunIErrSyst[iB]/NEtacPrRunI[iB] + 0.02)
        cSRelSecRunIErrSyst[iB] = cSRelSecRunI[iB] * (NEtacSecRunIErrSyst[iB]/NEtacSecRunI[iB] + 0.02)


        cSRelPrRunIErrNorm[iB] = cSRelPrRunI[iB] * ((BRJpsiToPPErr/BRJpsiToPP)**2 + (BREtacToPPErr/BREtacToPP)**2 + (effErr/eff)**2)**0.5
        cSRelSecRunIErrNorm[iB] = cSRelSecRunI[iB] * ((BRJpsiToPPErr/BRJpsiToPP)**2 + (BREtacToPPErr/BREtacToPP)**2 + (effErr/eff)**2)**0.5

        cSRelPrRunIErr[iB] = ((cSRelPrRunIErrStat[iB])**2 + (cSRelPrRunIErrSyst[iB])**2 + (cSRelPrRunIErrNorm[iB])**2)**0.5
        cSRelSecRunIErr[iB] = ((cSRelSecRunIErrStat[iB])**2 + (cSRelSecRunIErrSyst[iB])**2 + (cSRelSecRunIErrNorm[iB])**2)**0.5

        cSRelPrRunIErrSS[iB] = ((cSRelPrRunIErrStat[iB])**2+(cSRelPrRunIErrSyst[iB])**2)**0.5
        cSRelSecRunIErrSS[iB] = ((cSRelSecRunIErrStat[iB])**2+(cSRelSecRunIErrSyst[iB])**2)**0.5


    if empty:
        gStyle.SetOptFit(0)
        gStyle.SetOptStat(0)
        gStyle.SetOptTitle(0)
    else:
        gStyle.SetOptFit(1)
        gStyle.SetOptStat(1)
        gStyle.SetOptTitle(0)        
    
    
    texCS = TLatex()
    texCS.SetNDC()
    
    canv_1 = TCanvas("canv_prRel","1",55,55,550,400)
    canv_2 = TCanvas("canv_secRel","2",55,55,550,400)
#    canv_1.Divide(1,2)
    rangeL, rangeR  = 0.0, 16.0

    canv_1.cd()

    sigmaPrRel = TGraphErrors(4,PTBins,cSRelPr,PTBinHW,cSRelPrErr)
    sigmaPrRelStat = TGraphErrors(4,PTBins,cSRelPr,PTBinHW,cSRelPrErrStat)
    sigmaPrRelSS = TGraphErrors(4,PTBins,cSRelPr,PTBinHW,cSRelPrErrSS)

    sigmaPrRunIRel = TGraphErrors(4,PTBins,cSRelPrRunI,PTBinHW,cSRelPrRunIErr)
    sigmaPrRunIRelStat = TGraphErrors(4,PTBins,cSRelPrRunI,PTBinHW,cSRelPrRunIErrStat)
    sigmaPrRunIRelSS = TGraphErrors(4,PTBins,cSRelPrRunI,PTBinHW,cSRelPrRunIErrSS)
    
    #canv_1.SetLogy()
    gPad.SetLeftMargin(0.25)
    #gPad.SetBottomMargin(0.125)

    sigmaPrRelSS.Fit(fitCSRelPr,"I")
    

    sigmaPrRelSS.SetMinimum(0.0)
    #sigmaPrRel.SetMaximum(1.e3)
    sigmaPrRelSS.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaPrRelSS.GetYaxis().SetTitle("#frac{d#sigma_{#eta_{c}}/dp_{T} }{d#sigma_{J/#psi}/dp_{T}}")
    sigmaPrRelSS.GetXaxis().SetLimits(rangeL,rangeR)
    sigmaPrRelSS.GetYaxis().SetTitleOffset(1.1)
    sigmaPrRelSS.SetLineColor(1)
    sigmaPrRelSS.SetMarkerStyle(4)

    sigmaPrRelSS.Draw("AP")
    sigmaPrRelStat.Draw("Psame")
    #sigmaPrRelSS.Draw("SAME P")
    #sigmaPrRel.Draw("SAME P")
    sigmaPrRelStat.SetLineColor(1)
    sigmaPrRelStat.SetMarkerStyle(4)
    sigmaPrRelStat.SetMarkerColor(2)
    sigmaPrRelStat.SetMinimum(0.0)

    sigmaPrRelStat.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaPrRelStat.GetYaxis().SetTitle("#frac{d#sigma_{#eta_{c}}/dp_{T} }{d#sigma_{J/#psi}/dp_{T}}")
    sigmaPrRelStat.GetXaxis().SetLimits(rangeL,rangeR)
    sigmaPrRelStat.GetYaxis().SetTitleOffset(1.1)

    sigmaPrRel.SetLineColor(1)
    sigmaPrRel.SetMarkerStyle(4)
    sigmaPrRel.SetMarkerColor(2)


    #sigmaPrRunIRel.Draw("E2 same")
    sigmaPrRunIRelSS.Draw("E2 same")
    sigmaPrRunIRelSS.SetFillColor(6)
    sigmaPrRunIRelSS.SetFillStyle(3002)
    sigmaPrRunIRelStat.Draw("E2 same")
    #sigmaPrRunIRel.SetLineColor(1)
    sigmaPrRunIRel.SetFillColor(2)
    sigmaPrRunIRel.SetFillStyle(3002)
    #sigmaPrRunIRelStat.SetLineColor(1)
    sigmaPrRunIRelStat.SetFillColor(2)
    sigmaPrRunIRelStat.SetFillStyle(3002)

   
    texCS.DrawLatex(0.3, 0.8, "LHCb preliminary")
    texCS.DrawLatex(0.3, 0.75, "#sqrt{s} = 13 TeV")
    texCS.DrawLatex(0.3, 0.7, "2.0 < y < 4.5")


    canv_2.cd()
    #gPad.SetBottomMargin(0.125)
    
    sigmaSecRel = TGraphErrors( 4,PTBins,cSRelSec,PTBinHW,cSRelSecErr)
    sigmaSecRelStat = TGraphErrors( 4,PTBins,cSRelSec,PTBinHW,cSRelSecErrStat)
    sigmaSecRelSS = TGraphErrors( 4,PTBins,cSRelSec,PTBinHW,cSRelSecErrSS)

    sigmaSecRunIRel = TGraphErrors(4,PTBins,cSRelSecRunI,PTBinHW,cSRelSecRunIErr)
    sigmaSecRunIRelStat = TGraphErrors(4,PTBins,cSRelSecRunI,PTBinHW,cSRelSecRunIErrStat)
    sigmaSecRunIRelSS = TGraphErrors(4,PTBins,cSRelSecRunI,PTBinHW,cSRelSecRunIErrSS)


    #canv_2.SetLogy()
    gPad.SetLeftMargin(0.25)
    
    sigmaSecRelSS.Draw("AP")
    sigmaSecRelSS.SetLineColor(1)
    sigmaSecRelSS.SetMarkerStyle(4)
    sigmaSecRelSS.SetMarkerColor(2)
    sigmaSecRelStat.Draw("Psame")
    #sigmaSecRel.Draw("SAME P")
    #sigmaSecRelSS.Draw("SAME P")
    sigmaSecRelStat.SetLineColor(1)
    sigmaSecRelStat.SetMarkerStyle(4)
    sigmaSecRelStat.SetMarkerColor(2)
    sigmaSecRelStat.SetMinimum(0.0)
    #sigmaSecRel.SetMaximum(2.5e2)
    sigmaSecRel.GetXaxis().SetLimits(rangeL,rangeR)
    sigmaSecRelSS.GetXaxis().SetLimits(rangeL,rangeR)
    #sigmaSecRel.GetYaxis().SetLimits(0.3, 100)
    sigmaSecRelSS.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaSecRelSS.GetYaxis().SetTitle("#frac{d#sigma_{b#rightarrow#eta_{c}X}/dp_{T}}{d#sigma_{b#rightarrowJ/#psiX}/dp_{T}}")
    sigmaSecRelSS.GetYaxis().SetTitleOffset(1.1)
    sigmaSecRel.SetLineColor(1)
    sigmaSecRel.SetMarkerStyle(4)

    



    #sigmaSecRunIRel.Draw("E2 same")
    sigmaSecRunIRelSS.Draw("E2 same")
    sigmaSecRunIRelSS.SetFillColor(6)
    sigmaSecRunIRelSS.SetFillStyle(3002)
    sigmaSecRunIRelStat.Draw("E2 same")
    #sigmaSecRunIRel.SetLineColor(1)
    sigmaSecRunIRel.SetFillColor(2)
    sigmaSecRunIRel.SetFillStyle(3002)
    #sigmaSecRunIRelStat.SetLineColor(1)
    sigmaSecRunIRelStat.SetFillColor(2)
    sigmaSecRunIRelStat.SetFillStyle(3002)

    texCS.DrawLatex(0.3, 0.85, "LHCb preliminary")
    texCS.DrawLatex(0.3, 0.80, "#sqrt{s} = 13 TeV")
    texCS.DrawLatex(0.3, 0.75, "2.0 < y < 4.5")

    canv_1.SaveAs(homeDir+"Results/CSRelPrompt_comp.pdf")
    canv_2.SaveAs(homeDir+"Results/CSRelFromB_comp.pdf")
    
    fo = open(homeDir+"Results/CS/CSTotal_RunIMethod.txt","w")

    fo.write("Etac Rel Prompt dSigma/dPT [nb/ GeV/c] \n")
    for iBin in range(nPTBins):
        fo.write( "%5.2f$\\pm$%5.2f \n"%(cSRelPrRunI[iBin], cSRelPrRunIErrStat[iBin]))

    fo.write("\n Etac Rel from-b dSigma/dPT [nb/ GeV/c] \n")
    for iBin in range(nPTBins):
        fo.write( "%5.2f$\\pm$%5.2f \n"%(cSRelSecRunI[iBin], cSRelSecRunIErrStat[iBin]))
    fo.close()


def crosssectionRunI(empty = False):

    #gROOT.Reset()
    #gStyle.SetOptStat(0)
    #gStyle.SetLabelFont(82)

    nPTBins = 4

    nBinsEtac = 0
    nBinsJpsi = 0

    L = 1.665
    eff = 0.000951471/0.0009612044
    effErr = 0.02
    PTBins = array("d", [7.25, 9.0, 11.0, 13.0, 16.0])
    PTBinHW = array("d", [0.75, 1.0, 1.0, 1.0, 2.0])

    BREtacToPP = 1.41e-3
    BREtacToPPErr = 0.17e-3

    BRJpsiToPP = 2.17e-3
    BRJpsiToPPErr = 0.07e-3

    cSRelPr_13 = array("d", nPTBins*[0])
    cSRelSec_13 = array("d", nPTBins*[0])
    cSRelPr_13_Err = array("d", nPTBins*[0])
    cSRelSec_13_Err = array("d", nPTBins*[0])
    cSRelPr_13_ErrStat = array("d", nPTBins*[0])
    cSRelSec_13_ErrStat = array("d", nPTBins*[0])
    cSRelPr_13_ErrSyst = array("d", nPTBins*[0])
    cSRelSec_13_ErrSyst = array("d", nPTBins*[0])

    cSRelPr_8 = array("d", [1.43, 1.31, 1.78, 1.99])
    cSRelSec_8 = array("d", [0.419, 0.455, 0.417, 0.401])
    cSRelPr_8_Err = array("d", [1.12, 0.45, 0.55, 0.67])  # without BR contribution
    cSRelSec_8_Err = array("d", [0.069, 0.049, 0.063, 0.070])   # without BR contribution
    cSRelPr_8_ErrStat = array("d", [1.10, 0.40, 0.47, 0.59 ])
    cSRelSec_8_ErrStat = array("d", [0.066, 0.043, 0.059, 0.067])
    cSRelPr_8_ErrSyst = array("d", [0.22, 0.20, 0.28, 0.31])
    cSRelSec_8_ErrSyst = array("d", [0.021, 0.023, 0.021, 0.020 ])

    
    cSJpsiPr_13 = array("d", nPTBins*[0])
    cSJpsiSec_13 = array("d", nPTBins*[0])
    cSJpsiPr_13_Err = array("d", nPTBins*[0])
    cSJpsiSec_13_Err = array("d", nPTBins*[0])
    cSJpsiPr_13_ErrStat = array("d", nPTBins*[0])
    cSJpsiSec_13_ErrStat = array("d", nPTBins*[0])
    cSJpsiPr_13_ErrSyst = array("d", nPTBins*[0])
    cSJpsiSec_13_ErrSyst = array("d", nPTBins*[0])

    cSJpsiPr_8 = array("d", nPTBins*[0])
    cSJpsiSec_8 = array("d", nPTBins*[0])
    cSJpsiPr_8_Err = array("d", nPTBins*[0])
    cSJpsiSec_8_Err = array("d", nPTBins*[0])
    cSJpsiPr_8_ErrStat = array("d", nPTBins*[0])
    cSJpsiSec_8_ErrStat = array("d", nPTBins*[0])
    cSJpsiPr_8_ErrSyst = array("d", nPTBins*[0])
    cSJpsiSec_8_ErrSyst = array("d", nPTBins*[0])



    fi = open(homeDir+"Results/CS/CSRel.txt","r")

    for iPT in range(nPTBins):        
        line = fi.readline()
        cSJpsiPr_13[iPT], cSJpsiPr_13_ErrStat[iPT], cSJpsiPr_13_ErrSyst[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2])
        cSJpsiPr_13_Err[iPT] = (Sq(cSJpsiPr_13_ErrStat[iPT]) + Sq(cSJpsiPr_13_ErrSyst[iPT]))**0.5
    
    line = fi.readline()

    for iPT in range(nPTBins):        
        line = fi.readline()
        cSJpsiSec_13[iPT], cSJpsiSec_13_ErrStat[iPT], cSJpsiSec_13_ErrSyst[iPT]  = float(line.split()[0]), float(line.split()[1]), float(line.split()[2])
        cSJpsiSec_13_Err[iPT] = (Sq(cSJpsiSec_13_ErrStat[iPT]) + Sq(cSJpsiSec_13_ErrSyst[iPT]))**0.5
    
    line = fi.readline()

    for iPT in range(nPTBins):        
        line = fi.readline()
        cSRelPr_13[iPT], cSRelPr_13_ErrStat[iPT], cSRelPr_13_ErrSyst[iPT] = float(line.split()[0]), float(line.split()[1]), float(line.split()[2])
        cSRelPr_13_Err[iPT] = (Sq(cSRelPr_13_ErrStat[iPT]) + Sq(cSRelPr_13_ErrSyst[iPT]))**0.5
    
    line = fi.readline()

    for iPT in range(nPTBins):        
        line = fi.readline()
        cSRelSec_13[iPT], cSRelSec_13_ErrStat[iPT], cSRelSec_13_ErrSyst[iPT] = float(line.split()[0]), float(line.split()[1]), float(line.split()[2])
        cSRelSec_13_Err[iPT] = (Sq(cSRelSec_13_ErrStat[iPT]) + Sq(cSRelSec_13_ErrSyst[iPT]))**0.5

    fi.close()


    cSRelPr = array("d", nPTBins*[0])
    cSRelSec = array("d", nPTBins*[0])
    cSRelPr_Err = array("d", nPTBins*[0])
    cSRelSec_Err = array("d", nPTBins*[0])
    cSRelPr_ErrStat = array("d", nPTBins*[0])
    cSRelSec_ErrStat = array("d", nPTBins*[0])
    cSRelPr_ErrSyst = array("d", nPTBins*[0])
    cSRelSec_ErrSyst = array("d", nPTBins*[0])

    cSRelJpsiPr = array("d", nPTBins*[0])
    cSRelJpsiSec = array("d", nPTBins*[0])
    cSRelJpsiPr_Err = array("d", nPTBins*[0])
    cSRelJpsiSec_Err = array("d", nPTBins*[0])
    cSRelJpsiPr_ErrStat = array("d", nPTBins*[0])
    cSRelJpsiSec_ErrStat = array("d", nPTBins*[0])
    cSRelJpsiPr_ErrSyst = array("d", nPTBins*[0])
    cSRelJpsiSec_ErrSyst = array("d", nPTBins*[0])

    #fitNRelPr = TF1("firNRelPr", "pol1(0)", 6.0, 15.0)
    #fitNRelSec = TF1("firNRelSec", "pol1(0)", 6.0, 15.0)

    #fitCSRelPr = TF1("fitCSJpsiPr", "pol1(0)", 6.0, 15.0)
    #fitCSRelPrRunI = TF1("fitCSJpsiPrRunI", "pol1(0)", 6.0, 15.0)

    fi = open(homeDir+"Results/CS/CSJpsi_8.txt","r")

    for iPT in range(nPTBins):        
        line = fi.readline()
        cSRelJpsiPr[iPT], cSRelJpsiPr_ErrStat[iPT], cSRelJpsiPr_ErrSyst[iPT]  = float(line.split()[0]), float(line.split()[1]), 0
        cSRelJpsiPr_Err[iPT] = (Sq(cSRelJpsiPr_ErrStat[iPT]) + Sq(cSRelJpsiPr_ErrSyst[iPT]))**0.5
    
    line = fi.readline()

    for iPT in range(nPTBins):        
        line = fi.readline()
        cSRelJpsiSec[iPT], cSRelJpsiSec_ErrStat[iPT], cSRelJpsiSec_ErrSyst[iPT]  = float(line.split()[0]), float(line.split()[1]), 0
        cSRelJpsiSec_Err[iPT] = (Sq(cSRelJpsiSec_ErrStat[iPT]) + Sq(cSRelJpsiSec_ErrSyst[iPT]))**0.5

    fi.close()



    for iPT in range(nPTBins):        
        
        cSRelPr[iPT] = cSRelPr_13[iPT]/cSRelPr_8[iPT] * cSRelJpsiPr[iPT]
        cSRelPr_Err[iPT] = cSRelPr[iPT]*((cSRelPr_13_Err[iPT]/cSRelPr_13[iPT])**2 +(cSRelPr_8_Err[iPT]/cSRelPr_8[iPT])**2 + (cSRelJpsiPr_Err[iPT]/cSRelJpsiPr[iPT])**2)**0.5
        #cSRelPr_Err[iPT] = ((cSRelPr_13_Err[iPT]/cSRelPr_13[iPT])**2 +(cSRelPr_8_Err[iPT]/cSRelPr_8[iPT])**2)**0.5
        print (cSRelPr_13_Err[iPT]/cSRelPr_13[iPT]), (cSRelPr_8_Err[iPT]/cSRelPr_8[iPT]), (cSRelJpsiPr_Err[iPT]/cSRelJpsiPr[iPT])
        print ((cSRelPr_13_Err[iPT]/cSRelPr_13[iPT])**2 +(cSRelPr_8_Err[iPT]/cSRelPr_8[iPT])**2 + (cSRelJpsiPr_Err[iPT]/cSRelJpsiPr[iPT])**2)**0.5

        cSRelSec[iPT] = cSRelSec_13[iPT]/cSRelSec_8[iPT] * cSRelJpsiSec[iPT]
        cSRelSec_Err[iPT] = cSRelSec[iPT]*((cSRelSec_13_Err[iPT]/cSRelSec_13[iPT])**2 +(cSRelSec_8_Err[iPT]/cSRelSec_8[iPT])**2 + (cSRelJpsiSec_Err[iPT]/cSRelJpsiSec[iPT])**2)**0.5
        #cSRelSec_Err[iPT] = ((cSRelSec_13_Err[iPT]/cSRelSec_13[iPT])**2 +(cSRelSec_8_Err[iPT]/cSRelSec_8[iPT])**2)**0.5


    if empty:
        gStyle.SetOptFit(0)
        gStyle.SetOptStat(0)
        gStyle.SetOptTitle(0)
    else:
        gStyle.SetOptFit(1)
        gStyle.SetOptStat(1)
        gStyle.SetOptTitle(0)        
    
    
    texCS = TLatex()
    texCS.SetNDC()
    
    canv_1 = TCanvas("canv_prRel","1",55,55,550,400)
    canv_2 = TCanvas("canv_secRel","2",55,55,550,400)
#    canv_1.Divide(1,2)
    rangeL, rangeR  = 0.0, 16.0

    canv_1.cd()

    sigmaPrRel = TGraphErrors(4,PTBins,cSRelPr,PTBinHW,cSRelPr_Err)
    #sigmaPrRelStat = TGraphErrors(4,PTBins,cSRelPr,PTBinHW,cSRelPrErrStat)
    #sigmaPrRelSS = TGraphErrors(4,PTBins,cSRelPr,PTBinHW,cSRelPrErrSS)

    
    #canv_1.SetLogy()
    gPad.SetLeftMargin(0.25)
    #gPad.SetBottomMargin(0.125)

    #sigmaPrRelSS.Fit(fitCSRelPr,"I")
    
    sigmaPrRel.Draw("AP")
    #sigmaPrRelSS.Draw("SAME P")
    #sigmaPrRel.Draw("SAME P")
    sigmaPrRel.SetLineColor(1)
    sigmaPrRel.SetMarkerStyle(4)
    sigmaPrRel.SetMarkerColor(2)
    sigmaPrRel.SetMinimum(0.0)
    #sigmaPrRel.SetMaximum(1.e3)
    sigmaPrRel.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaPrRel.GetYaxis().SetTitle("R_{13/8}(d#sigma_{#eta_{c}}/dp_{T})")
    sigmaPrRel.GetXaxis().SetLimits(rangeL,rangeR)
    sigmaPrRel.GetYaxis().SetTitleOffset(1.1)
    #sigmaPrRel.GetYaxis().SetLimits(1, 500)
    
   
    texCS.DrawLatex(0.3, 0.8, "LHCb preliminary")
    texCS.DrawLatex(0.3, 0.75, "#sqrt{s} = 13 TeV")
    texCS.DrawLatex(0.3, 0.7, "2.0 < y < 4.5")


    canv_2.cd()
    #gPad.SetBottomMargin(0.125)
    
    sigmaSecRel = TGraphErrors( 4,PTBins,cSRelSec,PTBinHW,cSRelSec_Err)
    #sigmaSecRelStat = TGraphErrors( 4,PTBins,cSRelSec,PTBinHW,cSRelSecErrStat)
    #sigmaSecRelSS = TGraphErrors( 4,PTBins,cSRelSec,PTBinHW,cSRelSecErrSS)


    #canv_2.SetLogy()
    gPad.SetLeftMargin(0.25)

    sigmaSecRel.Draw("AP")
    #sigmaSecRel.Draw("SAME P")
    #sigmaSecRelSS.Draw("SAME P")
    sigmaSecRel.SetLineColor(1)
    sigmaSecRel.SetMarkerStyle(4)
    sigmaSecRel.SetMarkerColor(2)
    sigmaSecRel.SetMinimum(0.0)
    #sigmaSecRel.SetMaximum(2.5e2)
    sigmaSecRel.GetXaxis().SetLimits(rangeL,rangeR)
    #sigmaSecRelStat.GetXaxis().SetLimits(rangeL,rangeR)
    #sigmaSecRel.GetYaxis().SetLimits(0.3, 100)
    sigmaSecRel.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaSecRel.GetYaxis().SetTitle("R_{13/8}(d#sigma_{#eta_{c}}/dp_{T})")
    sigmaSecRel.GetYaxis().SetTitleOffset(1.1)
    
    texCS.DrawLatex(0.3, 0.85, "LHCb preliminary")
    texCS.DrawLatex(0.3, 0.80, "#sqrt{s} = 13 TeV")
    texCS.DrawLatex(0.3, 0.75, "2.0 < y < 4.5")

    canv_1.SaveAs(homeDir+"Results/CS/CSRelPrompt_13vs8.pdf")
    canv_2.SaveAs(homeDir+"Results/CS/CSRelFromB_13vs8.pdf")
    


def totCS(fitType="sim"):
    
    if(fitType=="sim"):
        NEtacSec, NEtacPr = 0.3108, 1.3007
        NEtacSecErrStat, NEtacPrErrStat = 0.0535, 0.1141
        NEtacSecErrSyst, NEtacPrErrSyst = 0.024, 0.097
        # NEtacSecErr, NEtacPrErr = 0.0834, 0.163
    if(fitType=="RunIMethod"):
        NEtacSec, NEtacPr = 0.340, 1.202
        NEtacSecErrStat, NEtacPrErrStat = 0.340*0.052, 1.202*0.086
        NEtacSecErrSyst, NEtacPrErrSyst = 0.340*0.056, 1.202*0.052
        # NEtacSecErr, NEtacPrErr = 0.0834, 0.163
    
    L = 1.665
    #eff = 0.000951471/0.0009612044
    eff = 0.99
    effErr = 0.02
    PTBins = array("d", [7.25, 9.0, 11.0, 13.0, 16.0])
    PTBinHW = array("d", [0.75, 1.0, 1.0, 1.0, 2.0])
    
    BREtacToPP = 1.50e-3
    BREtacToPPErr = 0.16e-3
    
    BRJpsiToPP = 2.12e-3
    BRJpsiToPPErr = 0.029e-3

    cSJpsiPr=748.985/1000.
    cSJpsiSec=203.996/1000.
    cSJpsiPrErr=23.862/1000.
    cSJpsiSecErr=8.113/1000.
    cSJpsiPrErrStat=14.686/1000.
    cSJpsiSecErrStat=6.182/1000.
    cSJpsiPrErrSyst=18.807/1000.
    cSJpsiSecErrSyst=5.254/1000.
    
        
    cSEtacPr = NEtacPr*cSJpsiPr*BRJpsiToPP/BREtacToPP/eff
    cSEtacSec= NEtacSec*cSJpsiSec*BRJpsiToPP/BREtacToPP/eff
    
    cSEtacPrErrStat= cSEtacPr* (NEtacPrErrStat/NEtacPr )
    cSEtacSecErrStat = cSEtacSec * (NEtacSecErrStat/NEtacSec)
    
    cSEtacPrErrSyst = cSEtacPr * (NEtacPrErrSyst/NEtacPr)
    cSEtacSecErrSyst = cSEtacSec * (NEtacSecErrSyst/NEtacSec)
    
    
    cSEtacPrErrNorm = cSEtacPr * Sqrt(Sq(cSJpsiPrErr/cSJpsiPr) + Sq(BRJpsiToPPErr/BRJpsiToPP) + Sq (BREtacToPPErr/BREtacToPP) + Sq(effErr/eff))
    cSEtacSecErrNorm = cSEtacSec * Sqrt(Sq(cSJpsiSecErr/cSJpsiSec) + Sq(BRJpsiToPPErr/BRJpsiToPP) + Sq (BREtacToPPErr/BREtacToPP) + Sq(effErr/eff))
    
    # cSEtacPrErr = Sqrt( Sq(cSEtacPrErrStat) + Sq(cSEtacPrErrSyst) + Sq(cSEtacPrErrNorm))
    # cSEtacSecErr = Sqrt(Sq(cSEtacSecErrStat) + Sq(cSEtacSecErrSyst) + Sq(cSEtacSecErrNorm))
    
    # cSEtacPrErrSS = Sqrt(Sq(cSEtacPrErrStat)+Sq(cSEtacPrErrSyst))
    # cSEtacSecErrSS = Sqrt(Sq(cSEtacSecErrStat)+Sq(cSEtacSecErrSyst))
    
    print "prompt Etac ", cSEtacPr, cSEtacPrErrStat, cSEtacPrErrSyst, cSEtacPrErrNorm, "\n"
    print "fromB Etac  ", cSEtacSec, cSEtacSecErrStat, cSEtacSecErrSyst, cSEtacSecErrNorm, "\n"


    RELcSEtacPr = NEtacPr*BRJpsiToPP/BREtacToPP/eff
    RELcSEtacSec= NEtacSec*BRJpsiToPP/BREtacToPP/eff
    
    RELcSEtacPrErrStat= RELcSEtacPr* (NEtacPrErrStat/NEtacPr )
    RELcSEtacSecErrStat = RELcSEtacSec * (NEtacSecErrStat/NEtacSec)
    
    RELcSEtacPrErrSyst = RELcSEtacPr * (NEtacPrErrSyst/NEtacPr)
    RELcSEtacSecErrSyst = RELcSEtacSec * (NEtacSecErrSyst/NEtacSec)
    
    
    RELcSEtacPrErrNorm = RELcSEtacPr * Sqrt(Sq(BRJpsiToPPErr/BRJpsiToPP) + Sq (BREtacToPPErr/BREtacToPP) + Sq(effErr/eff))
    RELcSEtacSecErrNorm = RELcSEtacSec * Sqrt(Sq(BRJpsiToPPErr/BRJpsiToPP) + Sq (BREtacToPPErr/BREtacToPP) + Sq(effErr/eff))
    
    # cSEtacPrErr = Sqrt( Sq(cSEtacPrErrStat) + Sq(cSEtacPrErrSyst) + Sq(cSEtacPrErrNorm))
    # cSEtacSecErr = Sqrt(Sq(cSEtacSecErrStat) + Sq(cSEtacSecErrSyst) + Sq(cSEtacSecErrNorm))
    
    # cSEtacPrErrSS = Sqrt(Sq(cSEtacPrErrStat)+Sq(cSEtacPrErrSyst))
    # cSEtacSecErrSS = Sqrt(Sq(cSEtacSecErrStat)+Sq(cSEtacSecErrSyst))
    
    print "REL prompt Etac ", RELcSEtacPr, RELcSEtacPrErrStat, RELcSEtacPrErrSyst, RELcSEtacPrErrNorm, "\n"
    print "REL fromB Etac  ", RELcSEtacSec, RELcSEtacSecErrStat, RELcSEtacSecErrSyst, RELcSEtacSecErrNorm, "\n"
    
    

#etac CS sqrt(s) distribution

def enCS():

    energyJpsi = array("d", [2.76, 7., 8., 13.])
    energyJpsiErr = array("d", 4*[0])
    energy = array("d", [7., 8., 13.])
    energyErr = array("d", 3*[0])

    CSJpsi = array("d", [0.0393, 0.2839, 0.3714, 0.749])
    CSJpsiErrStat = array("d", [0.0039, 0.0017, 0.0014, 0.0238])
    CSJpsiErrSyst = array("d", [0.0049, 0.0153, 0.0272, 0.0188])
    CSJpsiErr = array("d", 4*[0])

    CSEtac = array("d", [0.52, 0.59, 1.39])
    CSEtacErrStat = array("d", [0.09, 0.11, 0.12])
    CSEtacErrSyst = array("d", [0.08, 0.09, 0.10])
    CSEtacErrBR = array("d", [0.06, 0.08, 0.16])
    CSEtacErr = array("d", 3*[0])
    CSEtacErrStatBR = array("d", 3*[0])

    CSEtacRel = array("d", [1.74, 1.60, 1.86])
    CSEtacRelErrStat = array("d", [0.29, 0.29, 0.16])
    CSEtacRelErrSyst = array("d", [0.28, 0.25, 0.14])
    CSEtacRelErrBR = array("d", [0.18, 0.17, 0.20])
    CSEtacRelErr = array("d", 3*[0])
    CSEtacRelErrStatBR = array("d", 3*[0])


    for i in range(3):
        CSEtacErr[i] = ((CSEtacErrStat[i])**2 + (CSEtacErrSyst[i])**2 + (CSEtacErrBR[i])**2)**0.5
        CSEtacRelErr[i] = ((CSEtacRelErrStat[i])**2 + (CSEtacRelErrSyst[i])**2 + (CSEtacRelErrBR[i])**2)**0.5
        CSJpsiErr[i] = ((CSJpsiErrStat[i])**2 + (CSJpsiErrSyst[i])**2)**0.5
        CSEtacErrStatBR[i] = ((CSEtacErrStat[i])**2 + (CSEtacErrBR[i])**2)**0.5
        CSEtacRelErrStatBR[i] = ((CSEtacRelErrStat[i])**2 + (CSEtacRelErrBR[i])**2)**0.5

    sigma = TGraphErrors(3,energy,CSEtac,energyErr,CSEtacErr)
    sigmaStat = TGraphErrors(3,energy,CSEtac,energyErr,CSEtacErrStat)
    sigmaStatBR= TGraphErrors(3,energy,CSEtac,energyErr,CSEtacErrStatBR)

    sigmaJpsi = TGraphErrors(4,energyJpsi,CSJpsi,energyJpsiErr,CSJpsiErr)
    sigmaJpsiStat = TGraphErrors(4,energyJpsi,CSJpsi,energyJpsiErr,CSJpsiErrStat)
    #sigmaJpsiStatBR= TGraphErrors(4,energyJpsi,CSJpsi,energyJpsiErr,CSJpsiErrStatBR)

    sigmaRel = TGraphErrors(3,energy,CSEtacRel,energyErr,CSEtacRelErr)
    sigmaRelStat = TGraphErrors(3,energy,CSEtacRel,energyErr,CSEtacRelErrStat)
    sigmaRelStatBR= TGraphErrors(3,energy,CSEtacRel,energyErr,CSEtacRelErrStatBR)


    texCS = TLatex()
    texCS.SetNDC()
    
    leg1 = TLegend(0.30,0.53,0.4,0.67)
    leg1.SetBorderSize(0)
    leg1.AddEntry(sigma,"#eta_{c}","lep")
    leg1.AddEntry(sigmaJpsi,"J/#psi","lep")

    canv = TCanvas("canv","CS",55,55,500,400)
    gPad.SetLeftMargin(0.2)
    
    sigma.Draw("AP")
    sigmaStat.Draw("SAME P")
    sigmaStatBR.Draw("SAME P")
    sigmaJpsi.Draw("SAME P")
    sigmaJpsiStat.Draw("SAME P")
    #sigma.SetMarkerStyle(2)
    sigma.GetYaxis().SetRangeUser(0.0, 1.8)
    sigma.GetXaxis().SetLimits(0., 14)
    #sigma.GetYaxis().SetLimits(0.0, 2.0)
    sigma.GetXaxis().SetTitle("#sqrt{s}, TeV")
    sigma.GetYaxis().SetTitle("#sigma_{#eta_{c}}, #mub")
    sigmaJpsi.SetMarkerStyle(4)
    sigmaJpsi.SetMarkerColor(4)
    sigmaJpsi.SetMarkerSize(1)
    sigmaJpsi.SetLineColor(4)
    sigmaJpsiStat.SetMarkerStyle(4)
    sigmaJpsiStat.SetMarkerSize(1)
    sigmaJpsiStat.SetMarkerColor(4)
    sigmaJpsiStat.SetLineColor(4)
    leg1.Draw()

    texCS.DrawLatex(0.3, 0.81,"LHCb preliminary")
    texCS.DrawLatex(0.3, 0.75,"6.5 < p_{T} < 14 GeV/c")
    texCS.DrawLatex(0.3, 0.69,"2.0 < y < 4.5")
    
    canv.SaveAs(homeDir+"Results/CS/CSEnergyDist.pdf")

    canvRel = TCanvas("canvRel","CS",55,55,500,400)
    gPad.SetLeftMargin(0.2)
    
    sigmaRel.Draw("AP")
    sigmaRelStat.Draw("SAME P")
    sigmaRelStatBR.Draw("SAME P")
    sigmaRel.SetMarkerStyle(2)
    sigmaRel.GetYaxis().SetRangeUser(0.0, 2.5)
    sigmaRel.GetXaxis().SetLimits(0., 14)
    #sigma.GetYaxis().SetLimits(0.0, 2.0)
    sigmaRel.GetXaxis().SetTitle("#sqrt{s}, TeV")
    sigmaRel.GetYaxis().SetTitle("#sigma_{#eta_{c}}/#sigma_{J/#psi}")
    texCS.DrawLatex(0.3, 0.41,"LHCb preliminary")
    texCS.DrawLatex(0.3, 0.35,"6.5 < p_{T} < 14 GeV/c")
    texCS.DrawLatex(0.3, 0.29,"2.0 < y < 4.5")
    
    canvRel.SaveAs(homeDir+"Results/CS/CSEnergyRelDist.pdf")


#etac CS from MC
def CSMC():
    
    L = 1.665
    eff = 0.000951471/0.0009612044
    effErr = 0.02
    PTBins = array("d", [7.25, 9.0, 11.0, 13.0, 16.0])
    PTBinHW = array("d", [0.75, 1.0, 1.0, 1.0, 2.0])
    
    BREtacToPP = 1.41e-3
    BREtacToPPErr = 0.17e-3
    
    BRJpsiToPP = 2.17e-3
    BRJpsiToPPErr = 0.07e-3
    

    cSEtacPrMC = array("d", nPTBins*[0]),
    cSEtacSecMC = array("d", nPTBins*[0]),
    cSEtacPrErrMC = array("d", nPTBins*[0]),
    cSEtacSecErrMC = array("d", nPTBins*[0]),
    cSEtacPrErrStatMC = array("d", nPTBins*[0]),
    cSEtacSecErrStatMC = array("d", nPTBins*[0]),
    cSEtacPrErrNormMC = array("d", nPTBins*[0]),
    cSEtacSecErrNormMC = array("d", nPTBins*[0]),
    cSEtacPrErrSystMC = array("d", nPTBins*[0]),
    cSEtacSecErrSystMC = array("d", nPTBins*[0]),
    totCSEtacPrMC = 0
    totCSEtacSecMC = 0
    totCSEtacPrErrStatMC = 0
    totCSEtacSecErrStatMC = 0
    totCSEtacPrErrBRMC = 0
    totCSEtacSecErrBRMC = 0

    cSJpsiPrMC = array("d", nPTBins*[0]),
    cSJpsiSecMC = array("d", nPTBins*[0]),
    cSJpsiPrErrMC = array("d", nPTBins*[0]),
    cSJpsiSecErrMC = array("d", nPTBins*[0]),
    cSJpsiPrErrStatMC = array("d", nPTBins*[0]),
    cSJpsiSecErrStatMC = array("d", nPTBins*[0]),
    cSJpsiPrErrNormMC = array("d", nPTBins*[0]),
    cSJpsiSecErrNormMC = array("d", nPTBins*[0]),
    cSJpsiPrErrSystMC = array("d", nPTBins*[0]),
    cSJpsiSecErrSystMC = array("d", nPTBins*[0]),
    totCSJpsiPrMC = 0
    totCSJpsiSecMC = 0
    totCSJpsiPrErrStatMC = 0
    totCSJpsiSecErrStatMC = 0
    totCSJpsiPrErrBRMC = 0
    totCSJpsiSecErrBRMC = 0
    
    
    cSEtacPr = array("d", nPTBins*[0]),
    cSEtacSec = array("d", nPTBins*[0]),
    cSEtacPrErrNorm = array("d", nPTBins*[0]),
    cSEtacSecErrNorm = array("d", nPTBins*[0]),
    cSEtacPrErrStat = array("d", nPTBins*[0]),
    cSEtacSecErrStat = array("d", nPTBins*[0]),
    cSEtacPrErrSyst = array("d", nPTBins*[0]),
    cSEtacSecErrSyst = array("d", nPTBins*[0]),
    cSEtacPrErr = array("d", nPTBins*[0]),
    cSEtacSecErr = array("d", nPTBins*[0]),
    totCSEtacPr = 0.
    totCSEtacSec = 0.
    totCSEtacPrErrStat = 0.
    totCSEtacSecErrStat = 0.
    totCSEtacPrErrSyst = 0.
    totCSEtacSecErrSyst = 0.
    totCSEtacPrErrNorm = 0.
    totCSEtacSecErrNorm = 0.
        
    
    cSJpsiPr = array("d", nPTBins*[0]),
    cSJpsiSec = array("d", nPTBins*[0]),
    cSJpsiPrErrNorm = array("d", nPTBins*[0]),
    cSJpsiSecErrNorm = array("d", nPTBins*[0]),
    cSJpsiPrErrStat = array("d", nPTBins*[0]),
    cSJpsiSecErrStat = array("d", nPTBins*[0]),
    cSJpsiPrErrSyst = array("d", nPTBins*[0]),
    cSJpsiSecErrSyst = array("d", nPTBins*[0]),
    cSJpsiPrErr = array("d", nPTBins*[0]),
    cSJpsiSecErr = array("d", nPTBins*[0]),
    totCSJpsiPr = 0.
    totCSJpsiSec = 0.
    totCSJpsiPrErrStat = 0.
    totCSJpsiSecErrStat = 0.
    totCSJpsiPrErrSyst = 0.
    totCSJpsiSecErrSyst = 0.
    totCSJpsiPrErrNorm = 0.
    totCSJpsiSecErrNorm = 0.
    
    
    NEtacFromB, NJpsiFromB, NEtacPrompt, NJpsiPrompt = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NEtacFromBErr, NJpsiFromBErr, NEtacPromptErr, NJpsiPromptErr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    NEtacFromBTot, NJpsiFromBTot, NEtacPromptTot, NJpsiPromptTot = 0., 0., 0., 0.
    
    
    
    nPTBins = 4
    pt = ["6500", "8000", "10000", "12000", "14000"]
    
    ntEtac=TChain("MCDecayTree")
    ntJpsi=TChain("MCDecayTree")
    
    ntEtac.Add(homeDir+"MC/Etac/Generator/Etac_GenNoCut_AddBr.root")
    ntJpsi.Add(homeDir+"MC/Jpsi/Generator/Jpsi_GenNoCut_AddBr.root")
    
    treeEtac = TTree()
    treeJpsi = TTree()


    NFromB, NPrompt, NFromBErr, NPromptErr = array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0]), array("d", nPTBins*[0])
    
#     TH1D *hPrompt = TH1D("hPrompt","prompt relative yield", nPTBins, 6500., 14000. )
#     TH1D *hFromB = TH1D("hFromB","from-b relative yield", nPTBins, 6500., 14000. )
    
    cutRapid = TCut(" 1/2.0*TMath.Log((Jpsi_TRUEP_E+Jpsi_TRUEP_Z)/(Jpsi_TRUEP_E-Jpsi_TRUEP_Z))>2  && 1/2.0*TMath.Log((Jpsi_TRUEP_E+Jpsi_TRUEP_Z)/(Jpsi_TRUEP_E-Jpsi_TRUEP_Z))<4.5 ")
    
    for iPT in range(nPTBins):

        cutJpsiPtL = "Jpsi_TRUEPT > "+pt[iPT]
        cutJpsiPtR = "Jpsi_TRUEPT < "+pt[iPT+1]
        
        treeEtac = ntEtac.CopyTree("prompt &&" + cutJpsiPtL + "&&" + cutJpsiPtR + "&&" + cutRapid)
        treeJpsi = ntJpsi.CopyTree("prompt &&" + cutJpsiPtL + "&&" + cutJpsiPtR + "&&" + cutRapid)    
#         print treeEtac.GetEntries(),  treeJpsi.GetEntries(), "\n"
        
        NEtac = treeEtac.GetEntries()
        NJpsi = treeJpsi.GetEntries()

        NEtacPrompt[iPT] = NEtac
        NJpsiPrompt[iPT] = NJpsi
        NEtacPromptErr[iPT] = TMath.Sqrt(NEtac)
        NJpsiPromptErr[iPT] = TMath.Sqrt(NJpsi)
        print NEtacPrompt[iPT],  NEtacPromptErr[iPT],  NJpsiPrompt[iPT],  NJpsiPromptErr[iPT], "\n"
        
        
        NEtacPromptTot += NEtacPrompt[iPT]
        NJpsiPromptTot += NJpsiPrompt[iPT]
        
#         hPrompt.SetBinContent(iPT+1, (NEtac/NJpsi))
#         hPrompt.SetBinError(iPT+1, (NEtac/NJpsi)*TMath.Sqrt(1/NEtac+1/NJpsi))
        NPrompt[iPT] = (NEtac/NJpsi)
        NPromptErr[iPT] = (NEtac/NJpsi)*TMath.Sqrt(1/NEtac+1/NJpsi)
        
        treeEtac = ntEtac.CopyTree("sec" + "&&" + cutJpsiPtL + "&&" + cutJpsiPtR + "&&" + cutRapid + "&&" + "Jpsi_TRUEM < 3000.0") 
        treeJpsi = ntJpsi.CopyTree("sec" + "&&" + cutJpsiPtL + "&&" + cutJpsiPtR + "&&" + cutRapid)    
#         print treeEtac.GetEntries(),  treeJpsi.GetEntries(), "\n"

        NEtac = treeEtac.GetEntries()
        NJpsi = treeJpsi.GetEntries()        
        
        NEtacFromB[iPT] = NEtac
        NJpsiFromB[iPT] = NJpsi
        NEtacFromBErr[iPT] = TMath.Sqrt(NEtac)
        NJpsiFromBErr[iPT] = TMath.Sqrt(NJpsi)
        
        NEtacFromBTot += NEtacFromB[iPT]
        NJpsiFromBTot += NJpsiFromB[iPT]
        
        print NEtacFromB[iPT],  NEtacFromBErr[iPT],  NJpsiFromB[iPT],  NJpsiFromBErr[iPT], "\n"
        
#         hFromB.SetBinContent(iPT+1, NEtac/NJpsi )
#         hFromB.SetBinError(iPT+1, (NEtac/NJpsi)*TMath.Sqrt(1/NEtac+1/NJpsi))

        NFromB[iPT] = (NEtac/NJpsi)
        NFromBErr[iPT] = (NEtac/NJpsi)*TMath.Sqrt(1/NEtac+1/NJpsi)
        
    
    fitNRelPr = TF1("firNRelPr", "pol1(0)", 6.0, 15.0)
    fitNRelSec = TF1("firNRelSec", "pol1(0)", 6.0, 15.0)
    
    fitCSJpsiPr = TF1("fitCSJpsiPr", "expo(0)", 6.0, 15.0)
    fitCSJpsiSec = TF1("fitCSJpsiSec", "expo(0)", 6.0, 15.0)
    
    fitCSEtacPr = TF1("fitCSEtacPr", "expo(0)", 6.0, 19.0)
    fitCSEtacSec = TF1("fitCSEtacSec ", "expo(0)", 6.0, 19.0)
    
    fitNRelPr_gamma = TF1("firNRelPr", "pol1(0)", 6.0, 15.0)
    fitNRelSec_gamma = TF1("firNRelSec", "pol1(0)", 6.0, 15.0)
    
    fitCSEtacPr_gamma = TF1("fitCSEtacPr", "expo(0)", 6.0, 19.0)
    fitCSEtacSec_gamma = TF1("fitCSEtacSec ", "expo(0)", 6.0, 19.0)
    
    
    
    fiS = open(homeDir+"Results/CS/CSTotal.txt","r")
    fiS.readline()
    for iPT in range(nPTBins):

        fiS.readline()
        cSEtacPr[iPT], cSEtacPrErrStat[iPT], cSEtacPrErrSyst[iPT], cSEtacPrErrNorm[iPT] = float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        
        totCSEtacPr+=cSEtacPr[iPT]
        totCSEtacPrErrStat+=Sq(cSEtacPrErrStat[iPT]/cSEtacPr[iPT])
        totCSEtacPrErrSyst+=Sq(cSEtacPrErrSyst[iPT]/cSEtacPr[iPT])
        totCSEtacPrErrNorm+=(Sq(cSEtacPrErrNorm[iPT]/cSEtacPr[iPT]))

    fiS.readline()
    for iPT in range(nPTBins):

        fiS.readline()
        cSJpsiPr[iPT], cSJpsiPrErrStat[iPT], cSJpsiPrErrSyst[iPT], cSJpsiPrErrNorm[iPT]= float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        
        totCSJpsiPr+=cSJpsiPr[iPT]
        totCSJpsiPrErrStat+=Sq(cSJpsiPrErrStat[iPT]/cSJpsiPr[iPT])
        totCSJpsiPrErrSyst+=Sq(cSJpsiPrErrSyst[iPT]/cSJpsiPr[iPT])
        totCSJpsiPrErrNorm+=(Sq(cSJpsiPrErrNorm[iPT]/cSJpsiPr[iPT]))


    for iPT in range(nPTBins):

        fiS.readline()
        cSEtacSec[iPT], cSEtacSecErrStat[iPT], cSEtacSecErrSyst[iPT], cSEtacSecErrNorm[iPT]= float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        
        totCSEtacSec+=cSEtacSec[iPT]
        totCSEtacSecErrStat+=Sq(cSEtacSecErrStat[iPT]/cSEtacSec[iPT])
        totCSEtacSecErrSyst+=Sq(cSEtacSecErrSyst[iPT]/cSEtacSec[iPT])
        totCSEtacSecErrNorm+=(Sq(cSEtacSecErrNorm[iPT]/cSEtacSec[iPT]))

    fiS.readline()
    for iPT in range(nPTBins):

        fiS.readline()
        cSJpsiSec[iPT], cSJpsiSecErrStat[iPT], cSJpsiSecErrSyst[iPT], cSJpsiSecErrNorm[iPT]= float(line.split()[0]), float(line.split()[1]), float(line.split()[2]), float(line.split()[3])
        
        totCSJpsiSec+=cSJpsiSec[iPT]
        totCSJpsiSecErrStat+=Sq(cSJpsiSecErrStat[iPT]/cSJpsiSec[iPT])
        totCSJpsiSecErrSyst+=Sq(cSJpsiSecErrSyst[iPT]/cSJpsiSec[iPT])
        totCSJpsiSecErrNorm+=(Sq(cSJpsiSecErrNorm[iPT]/cSJpsiSec[iPT]))
    
    fiS.close()

    
    
    
    for iB in range(nPTBins):

        cSJpsiPrMC[iB] = totCSJpsiPr * NJpsiPrompt[iB]/NJpsiPromptTot
        cSJpsiSecMC[iB] = totCSJpsiSec * NJpsiFromB[iB]/NJpsiFromBTot
        
        cSJpsiPrErrStatMC[iB] = totCSJpsiPrErrStat * NJpsiPrompt[iB]/NJpsiPromptTot
        cSJpsiSecErrStatMC[iB] = totCSJpsiSecErrStat * NJpsiFromB[iB]/NJpsiFromBTot
        
        cSJpsiPrErrSystMC[iB] = totCSJpsiPrErrSyst * NJpsiPrompt[iB]/NJpsiPromptTot
        cSJpsiSecErrSystMC[iB] = totCSJpsiSecErrSyst * NJpsiFromB[iB]/NJpsiFromBTot
        
        cSJpsiPrErrNormMC[iB] = totCSJpsiPrErrNorm * NJpsiPrompt[iB]/NJpsiPromptTot
        cSJpsiSecErrNormMC[iB] = totCSJpsiSecErrNorm * NJpsiFromB[iB]/NJpsiFromBTot
        
        cSJpsiPrErrMC[iB] = Sqrt( Sq(cSJpsiPrErrStatMC[iB]) +  Sq(cSJpsiPrErrSystMC[iB]))
        cSJpsiSecErrMC[iB] = Sqrt(Sq(cSJpsiSecErrStatMC[iB]) +  Sq(cSJpsiSecErrSystMC[iB]))

   
        cSEtacPrMC[iB] = cSJpsiPrMC[iB] * NEtacPrompt[iB]/NJpsiPrompt[iB]
        cSEtacSecMC[iB] = cSJpsiSecMC[iB] * NEtacFromB[iB]/NJpsiFromB[iB]

        cSEtacPrErrStatMC[iB] = cSEtacPrMC[iB] * TMath.Sqrt(1/NEtacPrompt[iB]+1/NJpsiPrompt[iB])
        cSEtacSecErrStatMC[iB] = cSEtacSecMC[iB] * TMath.Sqrt(1/NEtacFromB[iB]+1/NJpsiFromB[iB])

        cSEtacPrErrSystMC[iB] = cSJpsiPrErrSystMC[iB] * NEtacPrompt[iB]/NJpsiPrompt[iB]
        cSEtacSecErrSystMC[iB] = cSJpsiSecErrSystMC[iB] * NEtacFromB[iB]/NJpsiFromB[iB]

        cSEtacPrErrNormMC[iB] = cSJpsiPrErrNormMC[iB] * NEtacPrompt[iB]/NJpsiPrompt[iB]
        cSEtacSecErrNormMC[iB] = cSJpsiSecErrNormMC[iB] * NEtacFromB[iB]/NJpsiFromB[iB]
        
        cSEtacPrErrMC[iB] = Sqrt( Sq(cSEtacPrErrStatMC[iB]) +  Sq(cSEtacPrErrSystMC[iB]))
        cSEtacSecErrMC[iB] = Sqrt(Sq(cSEtacSecErrStatMC[iB]) +  Sq(cSEtacSecErrSystMC[iB]))
        

#        print cSEtacSecMC[iB],  cSEtacSecErrStatMC[iB],  cSEtacSecErrSystMC[iB],  cSEtacSecErrNormMC[iB], "\n"
#        print cSJpsiSecMC[iB],  cSJpsiSecErrStatMC[iB],  cSJpsiSecErrSystMC[iB],  cSJpsiSecErrNormMC[iB], "\n"
        
        
    

    
    canv_pr = TCanvas("canv_pr","J/Psi_Mass",55,55,600,500)
    canv_sec = TCanvas("canv_sec","J/Psi_Mass",55,55,600,500)
    
    #    canv_1.cd(1)
    canv_pr.cd()
    
    sigmaPr = TGraphErrors(4,PTBins,cSEtacPrMC,PTBinHW,cSEtacPrErrMC)
    sigmaPrStat = TGraphErrors(4,PTBins,cSEtacPrMC,PTBinHW,cSEtacPrErrStatMC)
    sigmaJpsiPr = TGraphErrors(4,PTBins,cSJpsiPrMC,PTBinHW,cSJpsiPrErrMC)
    
    
    canv_pr.SetLogy()
        
    
    sigmaPr.Draw("AP")
    sigmaPr.Fit(fitCSEtacPr,"I")
    sigmaPrStat.Draw("SAME P")
    sigmaJpsiPr.Fit(fitCSJpsiPr,"I")
    sigmaJpsiPr.Draw("SAME P")
    fitCSEtacPr.Draw("SAME")
    fitCSJpsiPr.Draw("SAME")
    sigmaPr.SetTitle("d#sigma_{p}/dp_{t}")
    sigmaPr.SetLineWidth(2)
    sigmaPr.SetLineColor(2)
    sigmaPr.SetMarkerStyle(4)
    sigmaPr.SetMarkerColor(2)
    sigmaPr.SetMinimum(1.0)
    sigmaPr.SetMaximum(1.e3)
    sigmaPr.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaPr.GetYaxis().SetTitle("#sigma_{s} [nb/ Gev/c]")
    sigmaPr.GetXaxis().SetTitleFont(12)
    sigmaPr.GetYaxis().SetTitleFont(12)
    sigmaPr.GetXaxis().SetTitleSize(0.06)
    sigmaPr.GetYaxis().SetTitleSize(0.06)
    sigmaPr.GetXaxis().SetTitleOffset(0.90)
    sigmaPr.GetYaxis().SetTitleOffset(0.90)
    sigmaPr.GetXaxis().SetLabelFont(62)
    sigmaPr.GetYaxis().SetLabelFont(62)
    sigmaPr.GetXaxis().SetLabelSize(0.05)
    sigmaPr.GetYaxis().SetLabelSize(0.05)
    sigmaPr.GetXaxis().SetLimits(0,16.)
    sigmaPr.GetYaxis().SetLimits(1, 500)
    sigmaPrStat.SetLineColor(2)
    fitCSEtacPr.SetLineColor(kBlack)
    fitCSEtacPr.SetLineStyle(2)
    
    
    leg1 = TLegend(0.15,0.6,0.4,0.8)
    leg1.SetBorderSize(0)
    leg1.SetTextFont(62)
    leg1.AddEntry(sigmaPr,"#eta_{c}","lep")
    leg1.AddEntry(sigmaJpsiPr,"J/#psi","lep")
    leg1.AddEntry(fitCSEtacPr,"#sigma_{#eta_{c}} fit","l")
    leg1.Draw()
    
    
    #    canv_1.cd(2)
    canv_sec.cd()
    
    sigmaSec = TGraphErrors( 4,PTBins,cSEtacSecMC,PTBinHW,cSEtacSecErrMC)
    sigmaSecStat = TGraphErrors( 4,PTBins,cSEtacSecMC,PTBinHW,cSEtacSecErrStatMC)
    sigmaJpsiSec = TGraphErrors( 4,PTBins,cSJpsiSecMC,PTBinHW,cSJpsiSecErrMC)
    
    
    canv_sec.SetLogy()
    
    
    sigmaSec.Draw("AP")
    sigmaSec.Fit(fitCSEtacSec,"I")
    sigmaJpsiSec.Fit(fitCSJpsiSec,"I")
    sigmaJpsiSec.Draw("SAME P")
    sigmaSecStat.Draw("SAME P")
    fitCSEtacSec.Draw("SAME")
    fitCSJpsiSec.Draw("SAME")
    sigmaSec.SetTitle("d#sigma_{s}/dp_{t}")
    sigmaSec.SetLineWidth(2)
    sigmaSec.SetLineColor(2)
    sigmaSec.SetMarkerStyle(4)
    sigmaSec.SetMarkerColor(2)
    sigmaSec.SetMinimum(1.0)
    sigmaSec.SetMaximum(2.5e2)
    sigmaSec.GetXaxis().SetLimits(0,16.)
#     sigmaSec.GetYaxis().SetLimits(0.3, 100)
    sigmaSec.GetXaxis().SetTitle("p_{t}, GeV/c")
    sigmaSec.GetYaxis().SetTitle("#sigma_{b} [nb/ Gev/c]")
    sigmaSec.GetXaxis().SetTitleFont(12)
    sigmaSec.GetYaxis().SetTitleFont(12)
    sigmaSec.GetXaxis().SetTitleSize(0.06)
    sigmaSec.GetYaxis().SetTitleSize(0.06)
    sigmaSec.GetXaxis().SetTitleOffset(0.90)
    sigmaSec.GetYaxis().SetTitleOffset(0.90)
    sigmaSec.GetXaxis().SetLabelFont(62)
    sigmaSec.GetYaxis().SetLabelFont(62)
    sigmaSec.GetXaxis().SetLabelSize(0.05)
    sigmaSec.GetYaxis().SetLabelSize(0.05)
    sigmaSecStat.SetLineColor(2)
    fitCSEtacSec.SetLineColor(kBlack)
    fitCSEtacSec.SetLineStyle(2)
    
    
    leg1.Draw()
    
    
    #    canv_1.SaveAs(homeDir+"Results/CS/CSEtac.pdf")
    canv_pr.SaveAs(homeDir+"Results/CS/CSEtacPromptMC.pdf")
    canv_sec.SaveAs(homeDir+"Results/CS/CSEtacSecMC.pdf")
    

    canv = TCanvas("canv","CS",55,55,500,800)
    canv.Divide(1,2)
    
    canv.cd(1)
    nRelPr = TGraphErrors(4,PTBins,NPrompt,PTBinHW,NPromptErr)
    
    
    
    nRelPr.Draw("AP")
    nRelPr.Fit(fitNRelPr,"I")
    fitNRelPr.Draw("SAME")
    nRelPr.SetTitle("prompt")
    nRelPr.SetLineWidth(2)
    nRelPr.SetLineColor(6)
    nRelPr.SetMarkerStyle(23)
    nRelPr.SetMinimum(0.0)
    nRelPr.SetMaximum(3.0)
    nRelPr.GetXaxis().SetTitle("p_{t}, GeV/c")
    nRelPr.GetYaxis().SetTitle("N^{p}_{#eta_{c}}/N^{p}_{J/#psi}")
    nRelPr.GetXaxis().SetTitleFont(12)
    nRelPr.GetYaxis().SetTitleFont(12)
    nRelPr.GetXaxis().SetTitleSize(0.06)
    nRelPr.GetYaxis().SetTitleSize(0.06)
    nRelPr.GetXaxis().SetTitleOffset(0.90)
    nRelPr.GetYaxis().SetTitleOffset(0.90)
    nRelPr.GetXaxis().SetLabelFont(62)
    nRelPr.GetYaxis().SetLabelFont(62)
    nRelPr.GetXaxis().SetLabelSize(0.05)
    nRelPr.GetYaxis().SetLabelSize(0.05)
    nRelPr.GetXaxis().SetLimits(0.0,16.0)
    fitNRelPr.SetLineColor(kRed) 
    
    
    legN = TLegend(0.2,0.6,0.4,0.8)
    legN.SetBorderSize(0)
    legN.SetTextFont(62)
    legN.AddEntry(nRelPr,"2015-2016","lep")
    legN.Draw()
    
    
    canv.cd(2)
    
    nRelSec = TGraphErrors(4,PTBins,NFromB,PTBinHW,NFromBErr)        
    
    nRelSec.Draw("AP")
    nRelSec.Fit(fitNRelSec, "I")
    fitNRelSec.Draw("SAME")
    nRelSec.SetTitle("from-b")
    nRelSec.SetLineWidth(2)
    nRelSec.SetLineColor(6)
    nRelSec.SetMarkerStyle(23)
    nRelSec.SetMinimum(0.0)
    nRelSec.SetMaximum(0.8)
    nRelSec.GetXaxis().SetTitle("p_{t}, GeV/c")
    nRelSec.GetYaxis().SetTitle("N^{s}_{#eta_{c}}/N^{s}_{J/#psi}")
    nRelSec.GetXaxis().SetTitleFont(12)
    nRelSec.GetYaxis().SetTitleFont(12)
    nRelSec.GetXaxis().SetTitleSize(0.06)
    nRelSec.GetYaxis().SetTitleSize(0.06)
    nRelSec.GetXaxis().SetTitleOffset(0.90)
    nRelSec.GetYaxis().SetTitleOffset(0.90)
    nRelSec.GetXaxis().SetLabelFont(62)
    nRelSec.GetYaxis().SetLabelFont(62)
    nRelSec.GetXaxis().SetLabelSize(0.05)
    nRelSec.GetYaxis().SetLabelSize(0.05)
    nRelSec.GetXaxis().SetLimits(0.0,16.0)
    legN.Draw()
    
    canv.SaveAs(homeDir+"Results/CS/NRelMC.pdf")


#extrapol()
    
gROOT.LoadMacro("../lhcbStyle.C") 
#crosssection(True, fitType="sim")
crosssection(True, fitType="RunIMethod")


# crosssectionRunIMethod(True)

#extrapolRel()
# crosssectionRunI(True)
#enCS()
#totCS(fitType="RunIMethod")
#totCS(fitType="sim")


==> figs/ppbar/figs_v1/CS/struct.py <==


class Variable:

    #pass
    #mean = 0.
    #statErr = 0.
    #systErr = 0.
    #systCorrErr = 0.
    #totErr = (statErr**2 + systErr**2 + systCorrErr**2)**0.5

    def __init__(self, meanVal=0., stat=0., syst=0., systCorr=0.):
        self.mean = meanVal
        self.statErr = stat
        self.systErr = syst
        self.systCorrErr = systCorr
        #self.totErr = (self.statErr**2 + self.systErr**2 + self.systCorrErr**2)**0.5
        
    def totalErr(self):
        self.totErr = (self.statErr**2 + self.systErr**2 + self.systCorrErr**2)**0.5
        return self.totErr

    def relativeErr(self):
        self.relErr = self.totalErr()/self.mean
        return self.relErr

